Defining and Verifying Durable Opacity: Correctness for Persistent Software Transactional Memory

Non-volatile memory (NVM), aka persistent memory, is a new paradigm for memory that preserves its contents even after power loss. The expected ubiquity of NVM has stimulated interest in the design of novel concepts ensuring correctness of concurrent programming abstractions in the face of persistency. So far, this has lead to the design of a number of persistent concurrent data structures, built to satisfy an associated notion of correctness: durable linearizability. In this paper, we transfer the principle of durable concurrent correctness to the area of software transactional memory (STM). Software transactional memory algorithms allow for concurrent access to shared state. Like linearizability for concurrent data structures, opacity is the established notion of correctness for STMs. First, we provide a novel definition of durable opacity extending opacity to handle crashes and recovery in the context of NVM. Second, we develop a durably opaque version of an existing STM algorithm, namely the Transactional Mutex Lock (TML). Third, we design a proof technique for durable opacity based on refinement between TML and an operational characterisation of durable opacity by adapting the TMS2 specification. Finally, we apply this proof technique to show that the durable version of TML is indeed durably opaque. The correctness proof is mechanized within Isabelle.

==> anc/DTML.thy <==
theory DTML
imports "Transitions" "Interface" "Utilities"
begin


datatype PC =
    Begin1
  | Begin2
  | Commit1
  | Commit2
  | Commit3
  | Read1
  | Read2
  | Write1
  | Write2
  | Write3
  | Write4
  | Write5
  | Write6
  | Write7
  | RecIdle
  | Rec1
  | Rec2
  | Rec3
  | Rec4
  | Rec5
  | Rec6 \<comment>\<open>BD added\<close>
  | flush: Flush L

abbreviation "recovery \<equiv> {Rec1, Rec2, Rec3, Rec4, Rec5, Rec6}"
\<comment> \<open>BD changed\<close>

abbreviation "status_recovery \<equiv> {Pending Rec1, Pending Rec2, Pending Rec3, Pending Rec4, Pending Rec5, Pending Rec6}"
\<comment> \<open>BD added\<close>

type_synonym Status = "PC Interface.Status"



record State = 
  glb :: nat
  pstore :: "L \<Rightarrow> V"
  vstore :: "L \<Rightarrow> V"
  status :: "T \<Rightarrow> Status"
  val :: "T \<Rightarrow> V"
  loc :: "T \<Rightarrow> nat"
  addr :: "T \<Rightarrow> L"
  log :: "L \<Rightarrow> V option"
  (* Auxilliary var *)
  writer :: "T option"

definition "get_key m = (SOME k. k \<in> dom m)"

lemma  get_key_in_dom:  "m  \<noteq> Map.empty \<Longrightarrow> get_key m \<in> dom m   "
  apply(simp add: get_key_def)
  by (simp add: some_in_eq)






definition update_status :: "T \<Rightarrow> Status \<Rightarrow> State \<Rightarrow> State"
  where
  "update_status t st s \<equiv> s\<lparr> status := ((status s) (t := st))\<rparr>"



definition update_val :: "T \<Rightarrow> V \<Rightarrow> State \<Rightarrow> State"
  where
  "update_val t v s \<equiv> s\<lparr> val := ((val s) (t := v))\<rparr>"

definition update_loc :: "T \<Rightarrow> nat \<Rightarrow> State \<Rightarrow> State"
  where
  "update_loc t n s \<equiv> s\<lparr> loc := ((loc s) (t := n))\<rparr>"

definition update_addr :: "T \<Rightarrow> L \<Rightarrow> State \<Rightarrow> State"
  where
  "update_addr t l s \<equiv> s\<lparr> addr := ((addr s) (t := l))\<rparr>"

definition flush_loc :: "L \<Rightarrow> State \<Rightarrow> State"
  where
  "flush_loc l s \<equiv>
    s\<lparr> pstore := ((pstore s) (l := vstore s l)) \<rparr>"

definition update_status_crashed :: "State \<Rightarrow> State"
  where
  "update_status_crashed s \<equiv> 
      s\<lparr> status := \<lambda> t. if t \<noteq> syst \<and> (status s t) \<notin> {NotStarted, Aborted, Committed} 
                        then Aborted else (status s t) \<rparr>"

definition update_stores_crashed :: "State \<Rightarrow> State"
  where
  "update_stores_crashed s \<equiv> s\<lparr> vstore := pstore s\<rparr>"


definition start :: "State \<Rightarrow> bool"
  where
  "start s \<equiv>
      (\<forall> t. t \<noteq> syst \<longrightarrow> status s t = NotStarted)
    \<and> status s syst = Pending RecIdle
    \<and> pstore s = (\<lambda> l. v0)
    \<and> vstore s = (\<lambda> l. v0)
    \<and> glb s = 0
    \<and> writer s = None
    \<and> log s = Map.empty"


definition tml_pre :: "State \<Rightarrow> T \<Rightarrow> PC Event \<Rightarrow> bool"
  where
  "tml_pre s t e \<equiv>
      (t \<noteq> syst \<longrightarrow> status s syst = Pending RecIdle) \<and>
      (case e of
         External a \<Rightarrow>
           ext_enabled (status s t) t a \<and>
           (e = External Abort \<longrightarrow> status s t = AbortPending)
       | Internal a \<Rightarrow>
            (t = syst \<and> flush a)
          \<or> (t = syst \<and> a \<in> recovery \<and> status s t = Pending a)
          \<or> (t \<noteq> syst \<and> a \<notin> recovery \<and> \<not> flush a \<and> status s t = Pending a))"

lemma rec_step_syst [simp]:
   "a \<in> recovery \<Longrightarrow> tml_pre s at (Internal a) \<Longrightarrow> at = syst"
  by(auto simp add: tml_pre_def)

definition ext_eff :: "State \<Rightarrow> T \<Rightarrow> Action \<Rightarrow> State"
  where
  "ext_eff s0 t a \<equiv>
     case a of
          BeginInv \<Rightarrow> s0 ;; update_status t (Pending Begin1)
        | BeginResp \<Rightarrow> s0 ;; update_status t Ready
        | CommitInv \<Rightarrow> s0 ;; update_status t (Pending Commit1)
        | CommitResp \<Rightarrow> s0 ;; update_status t Committed
        | Abort \<Rightarrow> s0 ;; update_status t Aborted
        | ReadInv l \<Rightarrow> s0 ;; update_addr t l ;; update_status t (Pending Read1)
        | ReadResp v \<Rightarrow> s0 ;; update_status t Ready
        | WriteInv l v \<Rightarrow>
           s0 ;; update_addr t l ;; update_val t v ;; update_status t (Pending Write1)
        | WriteResp \<Rightarrow> s0 ;; update_status t Ready
        | Crash \<Rightarrow>
           s0 ;; update_status_crashed
              ;; update_status syst (Pending Rec1)
              ;; update_stores_crashed
              ;; (\<lambda> s. s\<lparr> glb := (SOME v. v \<in> UNIV), writer := None\<rparr>)"


 definition int_eff :: "State \<Rightarrow> T \<Rightarrow> PC \<Rightarrow> State"
  where
  "int_eff s0 t a \<equiv>
     case a of
         Begin1 \<Rightarrow> s0 ;; update_loc t (glb s0) ;; update_status t (Pending Begin2)
       | Begin2 \<Rightarrow> if even (loc s0 t)
                   then s0 ;; (update_status t BeginResponding)
                   else s0 ;; (update_status t (Pending Begin1))

       | Commit1 \<Rightarrow> let st = if odd (loc s0 t)
                             then (Pending Commit2)
                             else CommitResponding in
                       s0 ;; (update_status t st)
       | Commit2 \<Rightarrow> s0\<lparr> log := Map.empty \<rparr>;; update_status t (Pending Commit3)
       | Commit3 \<Rightarrow> (s0 \<lparr> glb := (loc s0 t)+1 \<rparr>
                        \<lparr> writer := None \<rparr> 
                        ;; update_status t CommitResponding)

       | Read1 \<Rightarrow> s0 ;; update_val t (vstore s0 (addr s0 t)) ;; (update_status t (Pending Read2))
       | Read2 \<Rightarrow> let st = (if (glb s0 = loc s0 t)
                            then ReadResponding (val s0 t)
                            else AbortPending) in
                    s0 ;; update_status t st

       | Write1 \<Rightarrow> let pc = if (even (loc s0 t))
                            then Write2
                            else Write4 in
                     s0 ;; update_status t (Pending pc)
       | Write2 \<Rightarrow> if (glb s0 = loc s0 t)
                   then (s0 \<lparr> glb := (loc s0 t)+1 \<rparr>
                            \<lparr> writer := Some t \<rparr>
                            ;; (update_status t (Pending Write3)))
                   else s0 ;; (update_status t AbortPending)
       | Write3 \<Rightarrow> s0 ;; update_loc t ((loc s0 t) + 1) ;; (update_status t (Pending Write4))
       | Write4 \<Rightarrow> let pc = if (addr s0 t \<notin> dom (log s0))
                            then Write5
                            else Write6 in
                     s0 ;; update_status t (Pending pc)

        | Write5 \<Rightarrow> s0\<lparr> log := (log s0)(addr s0 t \<mapsto> vstore s0 (addr s0 t)) \<rparr>
                   ;; update_status t (Pending Write6)

        | Write6 \<Rightarrow> s0 \<lparr> vstore := (vstore s0)(addr s0 t := val s0 t) \<rparr>
                   ;; (update_status t (Pending Write7))

        | Write7 \<Rightarrow> s0 ;; (flush_loc (addr s0 t))
                      ;; (update_status t WriteResponding)

        |  Rec1 \<Rightarrow>  if (log s0 = Map.empty)
                   then s0 ;; (update_status t (Pending Rec6)) \<comment>\<open>BD changed\<close>
                   else s0 ;; (update_status t (Pending Rec2))

        | Rec2 \<Rightarrow>  s0 ;; (update_addr t (get_key (log s0)))
                    ;;  (update_status t  (Pending Rec3))
   
      | Rec3 \<Rightarrow>  s0  \<lparr> vstore := (vstore s0)(addr s0 t := the(log s0 (addr s0 t))) \<rparr>

      | Rec4  \<Rightarrow>  s0 ;; flush_loc (addr s0 t) ;; (update_status t  (Pending Rec5))

      | Rec5  \<Rightarrow> s0  \<lparr> log := (log s0)(addr s0 t := None) \<rparr> ;;(update_status t  (Pending Rec1))

      | Rec6 \<Rightarrow> s0 \<lparr> glb := 0 \<rparr> ;; update_status t (Pending RecIdle) \<comment>\<open>BD changed\<close>
      | RecIdle \<Rightarrow> s0 \<comment>\<open>BD changed\<close>
      | Flush l \<Rightarrow> s0 ;; (flush_loc l) 
    \<comment>\<open>   | Flush l \<Rightarrow> s0 ;; (flush_loc l) \<close> "
         

    
definition tml_eff :: "State \<Rightarrow> T \<Rightarrow> PC Event \<Rightarrow> State"
  where
  "tml_eff s t e \<equiv> case e of Internal i \<Rightarrow> int_eff s t i | External a \<Rightarrow> ext_eff s t a"
                   
definition DTML :: "(State, PC) DAut"
  where
  "DTML \<equiv> \<lparr> DAut.start = start,
           DAut.pre = tml_pre,
           DAut.eff = tml_eff \<rparr>"

declare DTML_def [simp]

definition "volatile_loc s \<equiv>
              if (writer s \<noteq> None \<and> status s (the (writer s)) = Pending Write7)
                then Some (addr s (the (writer s)))
              else if (status s syst = Pending Rec3)
                then Some (addr s syst)
              else None"

definition global_inv :: "State \<Rightarrow> bool"
  where
  "global_inv s \<equiv>
     (status s syst \<in> status_recovery \<or> status s syst = Pending RecIdle)
     \<and>
     (status s syst \<in> status_recovery \<or>  (even (glb s) \<longleftrightarrow> writer s = None))
     \<and>
     (\<forall> l. volatile_loc s \<noteq> Some l \<longrightarrow> pstore s l = vstore s l)
"
(* \<and> 
     (\<forall> l. log s l = None \<longrightarrow> pstore s l = vstore s l) *)


definition is_writer :: "State \<Rightarrow> T \<Rightarrow> bool"
  where
  "is_writer s t \<equiv> writer s = Some t \<and> loc s t = glb s"

definition is_ready :: "State \<Rightarrow> T \<Rightarrow> bool"
  where
  "is_ready s t \<equiv> 
      loc s t \<le> glb s
    \<and> (odd (loc s t) \<longrightarrow> is_writer s t)"

declare is_writer_def [simp]
declare is_ready_def [simp]
declare if_splits [split]

definition "txns_passive s = (\<forall> t. t \<noteq> syst \<longrightarrow> status s t \<in> {NotStarted, Aborted, Committed})"

definition txn_inv :: "PC Event \<Rightarrow> State \<Rightarrow> T \<Rightarrow> bool"
  where
  "txn_inv e s at \<equiv> 
   tml_pre s at e \<longrightarrow>
   (case e of
      External BeginInv \<Rightarrow> True
      |
      Internal Begin1 \<Rightarrow> True
      |
      Internal Begin2 \<Rightarrow> loc s at \<le> glb s
      |
      External BeginResp \<Rightarrow> (  loc s at \<le> glb s
                             \<and> even (loc s at))
      |
      Internal Read1 \<Rightarrow> is_ready s at
      |
      Internal Read2 \<Rightarrow> (   loc s at = glb s
                         \<and> (odd (loc s at) \<longrightarrow> is_writer s at))
                         \<or>
                        loc s at < glb s
      |
      External (ReadResp v) \<Rightarrow>   v = val s at
                              \<and> is_ready s at
      |
      Internal Write1 \<Rightarrow> is_ready s at
      |
      Internal Write2 \<Rightarrow> (  loc s at = glb s
                          \<and> even (loc s at))
                         \<or>
                         loc s at < glb s
      |
      Internal Write3 \<Rightarrow>  (even (loc s at) \<and> writer s = Some at \<and> glb s = 1 + loc s at)   \<comment> \<open>Previously TRUE\<close>
      |
      Internal Write4 \<Rightarrow> (odd  (loc s at)) \<and>  (  is_writer s at)
      |
      Internal Write5 \<Rightarrow> odd(loc s at) \<and> is_writer s at \<and> addr s at \<notin> dom (log s)
      |
      Internal Write6 \<Rightarrow> odd(loc s at) \<and> is_writer s at \<and> addr s at \<in> dom (log s)
      |
      Internal Write7 \<Rightarrow> odd(loc s at) \<and> is_writer s at \<and> addr s at \<in> dom (log s)
      |
      External WriteResp \<Rightarrow> odd(loc s at) \<and> is_writer s at
      |
      Internal Commit1 \<Rightarrow> is_ready s at
      |
      Internal Commit2 \<Rightarrow> odd(loc s at) \<and> is_writer s at
      |
      Internal Commit3 \<Rightarrow> odd(loc s at) \<and> is_writer s at
      |
      External CommitResp \<Rightarrow> True
      |
      External Abort \<Rightarrow> True
      |
      Internal  Rec1 \<Rightarrow>
            txns_passive s \<and> writer s = None
      |
       Internal  Rec2 \<Rightarrow>
            txns_passive s \<and> log s \<noteq> Map.empty \<and> writer s = None
      |
      Internal  Rec3 \<Rightarrow>
            txns_passive s  \<and> addr s at \<in> dom (log s) \<and> writer s = None
      |
     Internal  Rec4 \<Rightarrow>
            txns_passive s  \<and> addr s at \<in> dom (log s) \<and> writer s = None
      |
      Internal  Rec5 \<Rightarrow>
            txns_passive s 
          \<and> writer s = None
      |
      Internal  Rec6 \<Rightarrow>
            txns_passive s \<and> writer s = None \<and> log s = Map.empty
      |
     Internal (Flush l) \<Rightarrow> True
       | 
     Internal RecIdle \<Rightarrow> at = syst
      |
     External Crash  \<Rightarrow> True
      |   
      _ \<Rightarrow> is_ready s at)
"



lemmas unfold_updates =
  update_status_def
  update_loc_def update_addr_def update_val_def flush_loc_def update_stores_crashed_def update_status_crashed_def

lemmas unfold_tml =
  start_def ext_eff_def int_eff_def tml_eff_def
  tml_pre_def
  unfold_updates

lemmas unfold_all_tml =
  unfold_tml
  ext_enabled_def
  Transitions.pre_def Transitions.eff_def Transitions.start_def
  Utilities.utility_simps

lemmas splits = Action.split PC.split Event.split

(* TODO: this should be called exhaust_event or such. Also, is there a
way to generate this automatically, using [OF ...] or such? *)
lemma Event_split:
  "\<lbrakk>b = External BeginInv \<Longrightarrow> P;
    b = Internal Begin1 \<Longrightarrow> P;
    b = Internal Begin2 \<Longrightarrow> P;
    b = External BeginResp \<Longrightarrow> P;
    \<And> l. b = External (ReadInv l) \<Longrightarrow> P;
    b = Internal Read1 \<Longrightarrow> P;
    b = Internal Read2 \<Longrightarrow> P;
    \<And> v. b = External (ReadResp v) \<Longrightarrow> P;
    \<And> l v. b = External (WriteInv l v) \<Longrightarrow> P;
    b = Internal Write1 \<Longrightarrow> P;
    b = Internal Write2 \<Longrightarrow> P;
    b = Internal Write3 \<Longrightarrow> P;
    b = Internal Write4 \<Longrightarrow> P;
    b = Internal Write5 \<Longrightarrow> P;
    b = Internal Write6 \<Longrightarrow> P;
    b = Internal Write7 \<Longrightarrow> P;
    b = External WriteResp \<Longrightarrow> P;
    b = External CommitInv \<Longrightarrow> P;
    b = Internal Commit1 \<Longrightarrow> P;
    b = Internal Commit2 \<Longrightarrow> P;
    b = Internal Commit3 \<Longrightarrow> P;
    b = External CommitResp \<Longrightarrow> P;
    b = External Abort \<Longrightarrow> P;
    b = External Crash \<Longrightarrow> P;
    b = Internal RecIdle \<Longrightarrow> P;
    b = Internal Rec1 \<Longrightarrow> P;
    b = Internal Rec2 \<Longrightarrow> P;
    b = Internal Rec3 \<Longrightarrow> P;
    b = Internal Rec4 \<Longrightarrow> P;
    b = Internal Rec5 \<Longrightarrow> P;
    b = Internal Rec6 \<Longrightarrow> P;
    \<And> l. b = Internal(Flush l) \<Longrightarrow> P \<rbrakk>
   \<Longrightarrow>
    P"
apply(cases rule: Event.exhaust[where y=b])
apply(auto simp add: Action.exhaust Event.exhaust PC.exhaust
           split: splits if_splits)
   apply (meson Action.exhaust_sel)
 by (meson PC.exhaust)

lemma recovery_txns_passive:
  "a \<in> recovery \<Longrightarrow> tml_pre s at (Internal a) \<Longrightarrow> txn_inv (Internal a) s at \<Longrightarrow>
      t \<noteq> at \<Longrightarrow> status s t \<in> {NotStarted, Aborted, Committed}"
  apply(auto simp add: txn_inv_def txns_passive_def)
  by (metis insert_iff rec_step_syst)+

lemma syst_steps:
  "tml_pre cs at (Internal pc) \<Longrightarrow> (pc \<in> recovery \<or> flush pc) \<longleftrightarrow> (syst = at)"
  by(auto simp add: tml_pre_def)


(* Begin *)

lemma global_inv_pres:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   global_inv (tml_eff s at a)"
  apply (cases rule: Event_split[where b=a],
   simp_all add: global_inv_def  txn_inv_def volatile_loc_def unfold_all_tml split: if_splits)
         apply (metis dual_order.strict_implies_not_eq)
  using dual_order.strict_implies_not_eq 
   by blast 



lemma txn_inv_pres_begin_inv_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (External BeginInv);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
  by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml split: if_splits)

lemma txn_inv_pres_begin_inv_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (External BeginInv);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
  apply(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  by(auto simp add: global_inv_def txn_inv_def unfold_all_tml
                        split: if_splits) 

lemma txn_inv_pres_begin1_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (Internal Begin1);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_begin1_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Begin1);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_begin2_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (Internal Begin2);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_begin2_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Begin2);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_begin_resp_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (External BeginResp);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_begin_resp_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (External BeginResp);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

(* Read *)

lemma txn_inv_pres_read_inv_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (External (ReadInv l));
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_read_inv_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = External (ReadInv l);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_read1_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (Internal Read1);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_read1_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Read1);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_read2_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (Internal Read2);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"

  apply (cases rule: Event_split[where b=b])
  apply ( simp_all add: tml_pre_def tml_eff_def unfold_updates)
  apply (simp_all add: global_inv_def txn_inv_def unfold_all_tml)
  by auto



(*  apply(elim conjE, intro impI allI *)
lemma txn_inv_pres_read2_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Read2);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
 by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml  txns_passive_def )

(*  apply (cases rule: Event_split[where b=b])
  apply ( simp_all add: tml_pre_def tml_eff_def  global_inv_def txn_inv_def unfold_all_tml  txns_passive_def)
  apply(elim conjE, intro impI allI)
  by auto *)

(* by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml  txns_passive_def) *)

lemma txn_inv_pres_read_resp_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (External (ReadResp v));
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)
 

lemma txn_inv_pres_read_resp_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = External (ReadResp l);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

(* Write *)

lemma txn_inv_pres_write_inv_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (External (WriteInv l v));
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_write_inv_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = External (WriteInv l v);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_write1_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (Internal Write1);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
  apply(cases rule: Event_split[where b=b])
   apply(simp_all add:  global_inv_def txn_inv_def unfold_all_tml)
  using le_neq_implies_less by blast
  
lemma txn_inv_pres_write1_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Write1);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_write2_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;  
    a = (Internal Write2);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
  apply(cases rule: Event_split[where b=b] )
  apply (simp_all  add: tml_pre_def tml_eff_def unfold_updates)
  apply (simp_all add: global_inv_def txn_inv_def unfold_all_tml)
  by  auto

lemma txn_inv_pres_write2_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Write2);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
  apply(cases rule: Event_split[where b=b])
  apply(  simp_all add: tml_pre_def tml_eff_def unfold_updates)
  apply  (simp_all add: global_inv_def txn_inv_def unfold_all_tml)
  by force+
  


lemma txn_inv_pres_write3_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (Internal Write3);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>

   txn_inv b (tml_eff s at a) at"
  by (cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
   (simp_all add: global_inv_def txn_inv_def unfold_all_tml)



lemma txn_inv_pres_write3_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Write3);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
 by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml  txns_passive_def)


lemma txn_inv_pres_write4_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (Internal Write4);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_write4_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Write4);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)


lemma txn_inv_pres_write5_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (Internal Write5);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_write5_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Write5);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)


lemma txn_inv_pres_write6_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (Internal Write6);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_write6_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Write6);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)


lemma txn_inv_pres_write7_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (Internal Write7);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_write7_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Write7);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)











lemma txn_inv_pres_write_resp_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (External WriteResp);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_write_resp_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = External WriteResp;
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

(* Commit *)

lemma txn_inv_pres_commit_inv_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (External CommitInv);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_commit_inv_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (External CommitInv);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_commit1_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (Internal Commit1);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_commit1_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Commit1);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_commit2_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (Internal Commit2);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_commit2_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Commit2);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
 by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml  txns_passive_def )






lemma txn_inv_pres_commit3_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (Internal Commit3);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_commit3_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Commit3);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
  apply(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
 by(simp_all add: global_inv_def txn_inv_def unfold_all_tml, fastforce+)









lemma txn_inv_pres_commit_resp_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (External CommitResp);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_commit_resp_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (External CommitResp);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_abort_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (External Abort);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_abort_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (External Abort);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml)


(*crash*)
lemma txn_inv_pres_crash_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (External Crash);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
  apply (cases rule: Event_split[where b=b])
  by ( simp_all add: tml_pre_def tml_eff_def  global_inv_def txn_inv_def unfold_all_tml  txns_passive_def update_status_crashed_def)

(*by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml) *)

lemma txn_inv_pres_crash_inv_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (External Crash);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
  apply (cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  by (simp_all add: global_inv_def txn_inv_def unfold_all_tml update_status_crashed_def  )


(*Recover  flush_loc_def *)

lemma txn_inv_pres_recIdle_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (Internal RecIdle);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
  apply (cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def   unfold_updates)
  by (auto simp add: global_inv_def txn_inv_def unfold_all_tml txns_passive_def)


lemma txns_passive_stable:
  assumes "tml_pre s syst (Internal a)"
     and "\<not> flush a"
     and " txns_passive s"
   shows "txns_passive (int_eff s syst a)"
  using assms 
  apply(cases a)
  by(simp_all add: txns_passive_def unfold_all_tml)

lemma txn_inv_pres_rec1_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (Internal   Rec1);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
  apply(subgoal_tac "at = syst") defer apply(simp add: tml_pre_def)
  apply(subgoal_tac "txns_passive (tml_eff s at a)") defer
  apply (simp add: txn_inv_def txns_passive_stable unfold_tml(4))
  by (cases rule: Event_split[where b=b],
   auto simp add: rev_app_def txn_inv_def
              ext_enabled_def unfold_tml split: if_splits)

(*lemma txn_inv_pres_rec1_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Rec1);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
  apply (cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  apply (auto simp add: global_inv_def txn_inv_def unfold_all_tml) *)


  

lemma txn_inv_pres_rec2_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (Internal   Rec2);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
  apply(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
                      apply( auto simp add: global_inv_def txn_inv_def unfold_all_tml txns_passive_def volatile_loc_def )
  using get_key_in_dom 
  by blast





lemma txn_inv_pres_rec3_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (Internal   Rec3);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
  apply(subgoal_tac "at = syst") defer apply(simp add: tml_pre_def)
  apply(subgoal_tac "txns_passive (tml_eff s at a)") defer
  apply (simp add: txn_inv_def txns_passive_stable unfold_tml(4))
  by (cases rule: Event_split[where b=b],
   auto simp add: rev_app_def txn_inv_def
              ext_enabled_def unfold_tml split: if_splits)


lemma txn_inv_pres_rec4_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (Internal   Rec4);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml txns_passive_def)



lemma txn_inv_pres_rec5_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (Internal   Rec5);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml  txns_passive_def)





lemma txn_inv_pres_rec6_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv a s at;
    a = (Internal   Rec6);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
by(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  (auto simp add: global_inv_def txn_inv_def unfold_all_tml  txns_passive_def)


lemma txn_inv_pres_rec1_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Rec1);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
   by (simp_all add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_recIdle_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal RecIdle);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
   by (simp_all add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_rec2_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Rec2);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
   by (simp_all add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_rec3_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Rec3);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
  apply(subgoal_tac "status s t \<in> {NotStarted, Aborted, Committed}")
  defer using recovery_txns_passive apply blast
  apply(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
   apply (simp_all add: global_inv_def txn_inv_def unfold_all_tml)
  by force+

lemma txn_inv_pres_rec4_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Rec4);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
   by (simp_all add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_rec5_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Rec5);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
   by (simp_all add: global_inv_def txn_inv_def unfold_all_tml)

lemma txn_inv_pres_rec6_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal Rec6);
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
  apply(subgoal_tac "status s t \<in> {NotStarted, Aborted, Committed}")
  defer using recovery_txns_passive apply blast
  apply(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
   apply (simp_all add: global_inv_def txn_inv_def unfold_all_tml)
  by force+



lemma txn_inv_pres_flush_self:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s at;
    txn_inv a s at;
    a = (Internal (Flush l));
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) at"
  apply (cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
  by (simp_all add: global_inv_def txn_inv_def unfold_all_tml  txns_passive_def)


lemma txn_inv_pres_flush_other:
  "\<lbrakk>reach TML s;
    global_inv s;
    txn_inv b s t;
    txn_inv a s at;
    t \<noteq> at;
    a = (Internal (Flush l));
    tml_pre s at a\<rbrakk>
   \<Longrightarrow>
   txn_inv b (tml_eff s at a) t"
  apply(cases rule: Event_split[where b=b],
   simp_all add: tml_pre_def tml_eff_def unfold_updates)
   apply (simp_all add: global_inv_def txn_inv_def unfold_all_tml)
  by force+

(* back here *)

lemma total_inv_initial:
 "start s \<Longrightarrow> global_inv s \<and> (\<forall>e t. txn_inv e s t)"
  apply (simp add:  global_inv_def txn_inv_def unfold_all_tml
           split: Event.split Action.split PC.split ) 
  apply safe 
  by simp_all

lemma txn_inv_preserved_self:
  "\<lbrakk>reach TML s; global_inv s; txn_inv a s at; txn_inv b s at; tml_pre s at a \<rbrakk> \<Longrightarrow> txn_inv b (tml_eff s at a) at"
  apply (cases rule: Event_split[where b=a])
                      apply (simp_all add: txn_inv_pres_abort_self txn_inv_pres_rec1_self txn_inv_pres_rec2_self txn_inv_pres_rec3_self
                  txn_inv_pres_rec4_self txn_inv_pres_rec5_self txn_inv_pres_rec6_self txn_inv_pres_recIdle_self
                  txn_inv_pres_begin_inv_self txn_inv_pres_begin1_self txn_inv_pres_begin2_self txn_inv_pres_begin_resp_self
                  txn_inv_pres_read_inv_self txn_inv_pres_read1_self txn_inv_pres_read2_self txn_inv_pres_read_resp_self
                  txn_inv_pres_write_inv_self txn_inv_pres_write1_self txn_inv_pres_write2_self  txn_inv_pres_write3_self  txn_inv_pres_write4_self txn_inv_pres_write5_self  txn_inv_pres_write6_self  txn_inv_pres_write7_self  txn_inv_pres_write_resp_self
                  txn_inv_pres_commit_inv_self txn_inv_pres_commit1_self txn_inv_pres_commit2_self  txn_inv_pres_commit3_self  txn_inv_pres_commit_resp_self
                  txn_inv_pres_abort_other
                  txn_inv_pres_begin_inv_other txn_inv_pres_begin1_other txn_inv_pres_begin2_other txn_inv_pres_begin_resp_other
                  txn_inv_pres_read_inv_other txn_inv_pres_read1_other txn_inv_pres_read2_other txn_inv_pres_read_resp_other
                  txn_inv_pres_write_inv_other txn_inv_pres_write1_other txn_inv_pres_write2_other txn_inv_pres_write4_other txn_inv_pres_write5_other txn_inv_pres_write_resp_other
                  txn_inv_pres_crash_self txn_inv_pres_commit_inv_other txn_inv_pres_commit1_other txn_inv_pres_commit2_other txn_inv_pres_commit_resp_other
)
  
  by (simp add: txn_inv_pres_flush_self)

lemma txn_inv_preserved_other:
  "\<lbrakk>reach TML s; global_inv s; txn_inv b s t; txn_inv a s at; t \<noteq> at; tml_pre s at a \<rbrakk> \<Longrightarrow> txn_inv b (tml_eff s at a) t"
  apply (cases rule: Event_split[where b=a])
  apply(simp_all add: txn_inv_pres_abort_other
                  txn_inv_pres_begin_inv_other txn_inv_pres_begin1_other txn_inv_pres_begin2_other txn_inv_pres_begin_resp_other
                  txn_inv_pres_read_inv_other txn_inv_pres_read1_other txn_inv_pres_read2_other txn_inv_pres_read_resp_other
                  txn_inv_pres_write_inv_other txn_inv_pres_write1_other txn_inv_pres_write2_other txn_inv_pres_write4_other txn_inv_pres_write5_other txn_inv_pres_write_resp_other
                  txn_inv_pres_write6_other txn_inv_pres_write7_other txn_inv_pres_write3_other txn_inv_pres_commit1_other txn_inv_pres_commit2_other txn_inv_pres_commit_resp_other)
            apply (simp_all add: txn_inv_pres_rec1_other txn_inv_pres_rec2_other txn_inv_pres_rec3_other  txn_inv_pres_rec4_other  txn_inv_pres_rec5_other  txn_inv_pres_rec6_other  txn_inv_pres_recIdle_other txn_inv_pres_crash_inv_other txn_inv_pres_commit_inv_other txn_inv_pres_commit3_other  txn_inv_pres_flush_other)
  done

lemma t_pending_syst_idle:
  assumes "status s t = Pending a"
      and "t \<noteq> syst"
      and "\<And> e. txn_inv e s syst"
      and "global_inv s"
    shows "status s syst = Pending RecIdle"
  apply(subgoal_tac "status s syst \<in> status_recovery \<or> status s syst = Pending RecIdle")
  apply safe
  using assms(3)[where e="Internal Rec1"]
  apply(simp add: txn_inv_def tml_pre_def)
  apply (metis Status.distinct(17) Status.distinct(87) Status.distinct(89) assms(1) assms(2) insertE singletonD txns_passive_def)
  using assms(3)[where e="Internal Rec2"]
  apply(simp add: txn_inv_def tml_pre_def)
  apply (metis Status.distinct(17) Status.distinct(87) Status.distinct(89) assms(1) assms(2) insertE singletonD txns_passive_def)
  using assms(3)[where e="Internal Rec3"]
  apply(simp add: txn_inv_def tml_pre_def)
  apply (metis Status.distinct(17) Status.distinct(87) Status.distinct(89) assms(1) assms(2) insertE singletonD txns_passive_def)
  using assms(3)[where e="Internal Rec4"]
  apply(simp add: txn_inv_def tml_pre_def)
  apply (metis Status.distinct(17) Status.distinct(87) Status.distinct(89) assms(1) assms(2) insertE singletonD txns_passive_def)
  using assms(3)[where e="Internal Rec5"]
  apply(simp add: txn_inv_def tml_pre_def)
  apply (metis Status.distinct(17) Status.distinct(87) Status.distinct(89) assms(1) assms(2) insertE singletonD txns_passive_def)
  using assms(3)[where e="Internal Rec6"]
  apply(simp add: txn_inv_def tml_pre_def)
  apply (metis Status.distinct(17) Status.distinct(87) Status.distinct(89) assms(1) assms(2) insertE singletonD txns_passive_def)
  using assms(4) by(simp add: global_inv_def)


lemma status_recovery_no_writer:
  assumes "status s syst \<in> status_recovery"
      and "\<And> e. txn_inv e s syst"
      and "global_inv s"
    shows "writer s = None"
  using assms(1) apply safe
  using assms(2)[where e="Internal Rec1"]
  apply(simp add: txn_inv_def tml_pre_def)
  using assms(2)[where e="Internal Rec2"]
  apply(simp add: txn_inv_def tml_pre_def)
  using assms(2)[where e="Internal Rec3"]
  apply(simp add: txn_inv_def tml_pre_def)
  using assms(2)[where e="Internal Rec4"]
  apply(simp add: txn_inv_def tml_pre_def)
  using assms(2)[where e="Internal Rec5"]
  apply(simp add: txn_inv_def tml_pre_def)
  using assms(2)[where e="Internal Rec6"]
  by(simp add: txn_inv_def tml_pre_def)

lemma volatile_loc_emp:
  assumes "status s syst \<noteq> Pending Rec3"
      and "writer s = None \<or> status s (the (writer s)) \<noteq> Pending Write7"
    shows "volatile_loc s = None"
  apply(simp add: volatile_loc_def)
  using assms by auto


lemma writer_not_syst:
  "global_inv s  \<Longrightarrow> status s t \<notin> status_recovery \<Longrightarrow>
     status s t \<noteq> Pending RecIdle \<Longrightarrow> t \<noteq> syst"
  apply(simp add: global_inv_def) by auto

lemma volatile_in_log:
  assumes "global_inv s"
      and "\<forall> e t. txn_inv e s t"
      and "volatile_loc s = Some l"
    shows "l \<in> dom (log s)"
  using assms(3)
  apply(simp add: volatile_loc_def)
   apply(subgoal_tac "y \<noteq> syst")
  defer using writer_not_syst assms(1)
  apply force defer
   apply(subgoal_tac "tml_pre s y (Internal Write7)")
    defer apply(simp add: tml_pre_def) using t_pending_syst_idle
  using assms(1) assms(2) apply blast defer
   apply(subgoal_tac "txn_inv (Internal Write7) s y")
    defer using assms(2) apply blast defer
   apply(simp add: txn_inv_def)
  apply(subgoal_tac "txn_inv (Internal Rec3) s syst")
   defer   using assms(2) apply blast
  by(simp add: txn_inv_def tml_pre_def)

lemma committing_writer_stores_eq:
  assumes "global_inv s"
      and "\<forall> e t. txn_inv e s t"
      and "tml_pre s t (Internal Commit2)"
    shows "pstore s = vstore s"
  apply(subgoal_tac "t \<noteq> syst")
   defer
  using PC.simps(467) PC.simps(479) PC.simps(480) PC.simps(484) assms(2) assms(3) bex_empty insertE is_writer_def syst_steps apply fastforce
  apply(subgoal_tac "status s syst = Pending RecIdle")
   defer using assms(3) unfold_tml(5) apply blast
  apply(subgoal_tac "volatile_loc s = None")
  defer 
  apply (smt Event.simps(6) PC.distinct_disc(139) PC.simps(413) PC.simps(467) Status.inject(2) assms(2) assms(3) is_writer_def option.sel txn_inv_def unfold_tml(5) volatile_loc_emp)
  using assms(1) apply(simp add: global_inv_def) apply clarsimp 
  using ext by blast


lemma apply_partial_overwrite:
  assumes "\<And> x. x \<notin> dom m \<Longrightarrow> f x = g x"
  shows "apply_partial f m = apply_partial g m"
  apply(rule ext)
  apply(simp add: apply_partial_def)
  by (simp add: assms domIff option.case_eq_if)

lemma pstore_vstore_log_eq:
  assumes "global_inv s"
     and "\<forall>e t. txn_inv e s t"
  shows "apply_partial (pstore s) (log s) = apply_partial (vstore s) (log s)"
  apply(rule apply_partial_overwrite)
  apply(subgoal_tac "\<forall> l. volatile_loc s \<noteq> Some l \<longrightarrow> pstore s l = vstore s l")
  defer using assms global_inv_def apply fastforce
  apply(cases "volatile_loc s")
  apply simp
  using volatile_in_log
  using assms(1) assms(2) by blast


lemma total_inv:
  "invariant (ioa DTML) (\<lambda> s. global_inv s \<and> (\<forall> e t. txn_inv e s t))"
apply(rule invariant_intro)
  apply(rule total_inv_initial, simp)
  apply(unfold preserved_def, auto simp add: global_inv_pres)
  apply(metis DTML_def txn_inv_preserved_self txn_inv_preserved_other)
done

lemma valid_loc_no_writer:
  assumes "global_inv cs0"
     and "txn_inv (Internal Read1) cs0 at"
     and "tml_pre cs0 at (Internal Read1)"
     and "writer cs0 \<noteq> Some at"
     and "loc cs0 at = glb cs0"
     and "status cs0 syst = Pending RecIdle"
   shows "writer cs0 = None"
  using assms by(simp add: global_inv_def txn_inv_def)


end


==> anc/DTMLCorrect.thy <==
theory DTMLCorrect
imports DTML DTMS
begin


lemma div_mono2:
  "(n :: nat) \<le> g \<Longrightarrow> g div 2 < m \<Longrightarrow> n div 2 < m"
  by linarith

definition write_count :: "nat \<Rightarrow> nat"
  where
  "write_count n \<equiv> n div 2"

definition step_correspondence :: "DTML.State \<Rightarrow> T \<Rightarrow> DTML.PC \<Rightarrow> DTMS.InternalAction option"
  where
  "step_correspondence cs t a \<equiv>
    case a of
        Read1 \<Rightarrow> if loc cs t = glb cs
                 then Some (DoRead (addr cs t) (write_count (loc cs t)))
                 else None
      | Write6 \<Rightarrow> Some (DoWrite (addr cs t) (val cs t))
      | Commit1 \<Rightarrow> if even (loc cs t)
                   then Some (DoCommitReadOnly (write_count (loc cs t)))
                   else None
      | Commit2 \<Rightarrow> Some DoCommitWriter
      | _ \<Rightarrow> None
"


definition writes :: "DTML.State \<Rightarrow>DTMS.State \<Rightarrow> L \<Rightarrow> V option"
  where
  "writes cs0 as0 \<equiv>
    case (writer cs0) of
    Some w \<Rightarrow> if DTML.status cs0 w = Pending Commit3 then Map.empty else write_set as0 w
   | None \<Rightarrow> Map.empty"


definition "logical_glb cs \<equiv>
               case (writer cs) of
                  Some w \<Rightarrow> if (DTML.status cs w = Pending Commit3)
                                then (glb cs) + 1 else glb cs
                | None \<Rightarrow> glb cs"


lemma glb_lte_logical_glb:
    "glb s \<le> logical_glb s"
  by(simp add: logical_glb_def option.case_eq_if)

abbreviation
  "txns_notStarted_ok cs0 as0 \<equiv>
    \<forall> t. t \<noteq> syst \<and> DTML.status cs0 t = NotStarted \<longrightarrow> status as0 t = NotStarted"

(* will have to apply the log - Isabelle lists start at index 0 *)
definition global_rel :: "DTML.State \<Rightarrow> DTMS.State \<Rightarrow> bool"
  where
  "global_rel cs0 as0 \<equiv>
     (DTML.status cs0 syst = Pending RecIdle \<longrightarrow>
             vstore cs0 = apply_partial (last (stores as0)) (writes cs0 as0)
          \<and> write_count (logical_glb cs0) = length (stores as0) - 1)
     \<and>
     apply_partial (vstore cs0) (log cs0) = last (stores as0)
     \<and>
     (DTML.status cs0 syst = Pending RecIdle \<longrightarrow> write_count (logical_glb cs0) = length (stores as0) - 1)
     \<and>
     txns_notStarted_ok cs0 as0"

definition validity_prop :: "DTML.State \<Rightarrow> DTMS.State \<Rightarrow> T \<Rightarrow> bool"
  where
  "validity_prop cs as t \<equiv>
           begin_index as t \<le> write_count (loc cs t)
       
 \<and> ((read_consistent (nth (stores as) (write_count (loc cs t))) (read_set as t)))"


definition in_flight :: "DTML.State \<Rightarrow> DTMS.State \<Rightarrow> T \<Rightarrow> bool"
  where
  "in_flight cs as t \<equiv>
      (even (loc cs t) \<longleftrightarrow> write_set as t = Map.empty) \<and> validity_prop cs as t"


definition txn_rel :: "DTML.PC Event \<Rightarrow> DTML.State \<Rightarrow> DTMS.State \<Rightarrow> T \<Rightarrow> bool"
  where
  "txn_rel e cs0 as0 t \<equiv>
    tml_pre cs0 t e \<longrightarrow>
   (case e of
      External BeginInv \<Rightarrow> status as0 t = NotStarted
      |
      Internal Begin1 \<Rightarrow>   status as0 t = BeginResponding
      |
      Internal Begin2 \<Rightarrow> status as0 t = BeginResponding
                         \<and> (even (loc cs0 t) \<longrightarrow> begin_index as0 t \<le> write_count (loc cs0 t))
      |
      External BeginResp \<Rightarrow> status as0 t = BeginResponding
                         \<and> (begin_index as0 t \<le> write_count (loc cs0 t))
      |
      Internal Read1 \<Rightarrow>   status as0 t = Pending (ReadPending (addr cs0 t))
                        \<and> in_flight cs0 as0 t
      |
      Internal Read2 \<Rightarrow> ((status as0 t = ReadResponding (val cs0 t))
                         \<or>
                         (status as0 t = Pending(ReadPending (addr cs0 t))
                                             \<and> loc cs0 t \<noteq> glb cs0))
                        \<and> in_flight cs0 as0 t
      |
      External (ReadResp v) \<Rightarrow>   status as0 t = ReadResponding (val cs0 t)
                        \<and> in_flight cs0 as0 t
      |
      Internal Write1 \<Rightarrow>   status as0 t = Pending (WritePending (addr cs0 t) (val cs0 t))
                        \<and> in_flight cs0 as0 t
      |
      Internal Write2 \<Rightarrow>   status as0 t = Pending (WritePending (addr cs0 t) (val cs0 t))
                         \<and> write_set as0 t = Map.empty
                         \<and> validity_prop cs0 as0 t
      |
       Internal Write3 \<Rightarrow>   status as0 t = Pending (WritePending (addr cs0 t) (val cs0 t))
                         \<and> write_set as0 t = Map.empty
                         \<and> validity_prop cs0 as0 t
      |
      Internal Write4 \<Rightarrow> status as0 t = Pending (WritePending (addr cs0 t) (val cs0 t))
                         \<and> validity_prop cs0 as0 t
      |
      Internal Write5 \<Rightarrow> status as0 t = Pending (WritePending (addr cs0 t) (val cs0 t))
                        \<and> validity_prop cs0 as0 t
      |
      Internal Write6 \<Rightarrow> status as0 t = Pending (WritePending (addr cs0 t) (val cs0 t))
                        \<and> validity_prop cs0 as0 t
      |
      Internal Write7 \<Rightarrow> status as0 t = WriteResponding
                        \<and> validity_prop cs0 as0 t
      |
      External WriteResp \<Rightarrow> status as0 t = WriteResponding
                        \<and> validity_prop cs0 as0 t
      |
      Internal Commit1 \<Rightarrow>  status as0 t = Pending CommitPending
                        \<and> in_flight cs0 as0 t
      |
      Internal Commit2 \<Rightarrow> status as0 t = Pending CommitPending
                        \<and> in_flight cs0 as0 t
      |
      Internal Commit3 \<Rightarrow> status as0 t = CommitResponding
      |
      External CommitResp \<Rightarrow> status as0 t = CommitResponding
      |
      External Abort \<Rightarrow> status as0 t \<notin> {NotStarted, Ready, CommitResponding, Committed, Aborted}
      | Internal RecIdle \<Rightarrow> True
      | Internal Rec1 \<Rightarrow> length (stores as0) = 1
      | Internal Rec2 \<Rightarrow> length (stores as0) = 1
      | Internal Rec3 \<Rightarrow> length (stores as0) = 1
      | Internal Rec4 \<Rightarrow> vstore cs0 (addr cs0 t) = last (stores as0) (addr cs0 t) \<and> length (stores as0) = 1
      | Internal Rec5 \<Rightarrow> vstore cs0 (addr cs0 t) = last (stores as0) (addr cs0 t) \<and> length (stores as0) = 1
      | Internal Rec6 \<Rightarrow> length (stores as0) = 1
      | Internal (Flush l) \<Rightarrow> True
      | External Crash \<Rightarrow> True
      |
      _ \<Rightarrow> (  status as0 t = Ready
            \<and> in_flight cs0 as0 t))
 "

lemmas unfold_txn_rel =
  txn_rel_def in_flight_def

(*RWMemory.all_simps*)
lemmas unfold_coupled_auts =
  DTML.unfold_tml DTMS.unfold_tms2 Utilities.utility_simps  ext_enabled_def

lemma txns_notStarted_ok_stable_external:
  assumes "txns_notStarted_ok cs0 as0"
  shows "txns_notStarted_ok (tml_eff cs0 at (External Crash)) (tms_eff as0 at (External Crash))"
  using assms by(auto simp add: unfold_coupled_auts)

lemma txns_notStarted_ok_stable_step:
  assumes "tml_pre cs0 at (Internal pc)"
    and "step_correspondence cs0 at pc = Some ai"
    and "txns_notStarted_ok cs0 as0"
  shows "txns_notStarted_ok (tml_eff cs0 at (Internal pc)) (tms_eff as0 at (Internal ai))"
  using assms
  by(cases pc; auto simp add: unfold_coupled_auts step_correspondence_def)


lemma txns_notStarted_ok_stable_stutter:
  assumes "tml_pre cs0 at (Internal pc)"
    and "step_correspondence cs0 at pc = None"
    and "txns_notStarted_ok cs0 as0"
  shows "txns_notStarted_ok (tml_eff cs0 at (Internal pc)) as0"
  using assms
  by(cases pc; auto simp add: unfold_coupled_auts step_correspondence_def)

(* ***  BEGIN SIMPS (SEARCH) *** *)

lemma writes_inv_resp [simp]:
  assumes "a \<noteq> Crash"
      and "tml_pre cs0 at (External a)"
     shows "writes (tml_eff cs0 at (External a)) (tms_eff as0 at (External a)) = writes cs0 as0"
  using assms(1, 2)
  apply(cases "writer cs0")
  apply(cases a)
  by(auto simp add: unfold_coupled_auts writes_def)

lemma vstore_inv_resp [simp]:
  assumes "a \<noteq> Crash"
  shows "vstore (tml_eff cs0 at (External a)) = vstore cs0"
  using assms(1)
  apply(cases a)
  by(auto simp add: unfold_coupled_auts)

lemma stores_inv_resp [simp]:
  assumes "a \<noteq> Crash"
  shows "stores (tms_eff as0 at (External a)) = stores as0"
  using assms(1)
  apply(cases a)
  by(auto simp add: unfold_coupled_auts)

lemma stores_Crash :
  shows "stores (tms_eff as0 at (External Crash)) = [last (stores as0)]"
  by(auto simp add: unfold_coupled_auts)

lemma log_inv_resp [simp]:
  shows "log (tml_eff cs0 at (External a)) = log cs0"
  apply(cases a)
  by(auto simp add: unfold_coupled_auts)

lemma logical_glb_inv_resp [simp]:
  assumes "a \<noteq> Crash"
      and "tml_pre cs0 at (External a)"
  shows "logical_glb (tml_eff cs0 at (External a)) = logical_glb cs0"
  using assms(1, 2)
  apply(cases "writer cs0")
  apply(cases a)
  by(auto simp add: unfold_coupled_auts logical_glb_def)

lemma writes_crash [simp]:
  "writes (tml_eff cs0 at (External Crash)) (tms_eff as0 at (External Crash)) = Map.empty"
  by(simp add: unfold_coupled_auts writes_def)

lemma vstore_crash [simp]:
  "vstore (tml_eff cs0 at (External Crash)) = pstore cs0"
  by(simp add: unfold_coupled_auts)


lemma log_crash [simp]:
  "log (tml_eff cs0 at (External Crash)) = log cs0"
by(simp add: unfold_coupled_auts)


lemma writes_do_commit [simp]:
  "DTML.txn_inv (Internal Commit2) cs0 at \<Longrightarrow>
   tml_pre cs0 at (Internal Commit2) \<Longrightarrow>
   writes (tml_eff cs0 at (Internal Commit2)) (tms_eff as0 at (Internal DoCommitWriter)) = Map.empty"
  by(simp add: unfold_coupled_auts writes_def DTML.txn_inv_def)

lemma vstore_do_commit [simp]:
  "vstore (tml_eff cs0 at (Internal Commit2)) = vstore cs0"
  by(simp add: unfold_coupled_auts)

lemma vstore_do_read1:
  "vstore (tml_eff cs0 at (Internal Read1)) = vstore cs0"
  by(simp add: unfold_coupled_auts)


lemma vstore_Write6:
  "vstore (tml_eff cs0 at (Internal Write6)) = (vstore cs0)((addr cs0 at) := val cs0 at)"
  by(simp add: unfold_coupled_auts)

lemma last_stores_do_commit [simp]:
  "last(stores (tms_eff as0 at (Internal DoCommitWriter))) = apply_partial (last (stores as0)) (write_set as0 at)"
  by(simp add: unfold_coupled_auts)

lemma log_do_commit [simp]:
  "log (tml_eff cs0 at (Internal Commit2)) = Map.empty"
by(simp add: unfold_coupled_auts)


lemma writes_stable_stutter_not [simp]:
  assumes "step_correspondence cs0 at pc = None"
     and "tml_pre cs0 at (Internal pc)"
     and "pc \<noteq> Commit3"
     and "pc \<noteq> Write2 \<or> loc cs0 at \<noteq> glb cs0"
   shows "writes (tml_eff cs0 at (Internal pc)) as0 = writes cs0 as0"
  using assms
  apply(cases "writer cs0"; cases pc)
  by(auto simp add: writes_def
    unfold_coupled_auts step_correspondence_def)


lemma writes_Write2_succ [simp]:
  assumes "tml_pre cs0 at (Internal Write2)"
     and "txn_rel (Internal Write2) cs0 as0 at"
     and "loc cs0 at = glb cs0"
   shows "writes (tml_eff cs0 at (Internal Write2)) as0 = Map.empty"
  using assms
  by(simp add: writes_def DTML.txn_inv_def txn_rel_def
    unfold_coupled_auts step_correspondence_def)


lemma writes_pre_Write2_succ [simp]:
  assumes "tml_pre cs0 at (Internal Write2)"
     and "DTML.txn_inv (Internal Write2) cs0 at"
     and "global_inv cs0"
     and "loc cs0 at = glb cs0"
   shows "writes cs0 as0 = Map.empty"
  using assms
  by(auto simp add: writes_def DTML.txn_inv_def global_inv_def
    unfold_coupled_auts step_correspondence_def)

lemma writes_Commit3 [simp]:
  assumes "tml_pre cs0 at (Internal Commit3)"
   shows "writes (tml_eff cs0 at (Internal Commit3)) as0 = Map.empty"
  using assms
  by(auto simp add: writes_def
    unfold_coupled_auts step_correspondence_def)

lemma writes_Commit1_lin [simp]:
  assumes "tml_pre cs0 at (Internal Commit1)"
  shows "writes (tml_eff cs0 at (Internal Commit1)) (tms_eff as0 at (Internal (DoCommitReadOnly n))) = writes cs0 as0"
  using assms
  apply(cases "writer cs0")
  by(auto simp add: writes_def
    unfold_coupled_auts step_correspondence_def)


lemma writes_Commit1_nlin [simp]:
  assumes "tml_pre cs0 at (Internal Commit1)"
  shows "writes (tml_eff cs0 at (Internal Commit1)) as0 = writes cs0 as0"
  using assms
  apply(cases "writer cs0")
  by(auto simp add: writes_def
    unfold_coupled_auts step_correspondence_def)

lemma writes_pre_Commit3 [simp]:
  assumes "tml_pre cs0 at (Internal Commit3)"
     and "DTML.txn_inv (Internal Commit3) cs0 at"
   shows "writes cs0 as0 = Map.empty"
  using assms
  by(auto simp add: writes_def DTML.txn_inv_def
    unfold_coupled_auts step_correspondence_def)

lemma vstore_stable_stutter_not [simp]:
  assumes "step_correspondence cs0 at pc = None"
     and "tml_pre cs0 at (Internal pc)"
     and "pc \<noteq> Rec3"
   shows "vstore (tml_eff cs0 at (Internal pc)) = vstore cs0"
  using assms
  apply(cases "writer cs0"; cases pc)
  by(auto simp add: writes_def
    unfold_coupled_auts step_correspondence_def)


lemma vstore_Commit1[simp]:
  shows "vstore (tml_eff cs0 at (Internal Commit1)) = vstore cs0"
  by(auto simp add: writes_def
    unfold_coupled_auts step_correspondence_def)

lemma vstore_Rec3[simp]:
  assumes "tml_pre cs0 at (Internal Rec3)"
   shows "vstore (tml_eff cs0 at (Internal Rec3)) = (vstore cs0)(addr cs0 syst := the (log cs0 (addr cs0 syst)))"
  using assms
  by(auto simp add: writes_def
    unfold_coupled_auts step_correspondence_def)

lemma log_stable_stutter_not [simp]:
  assumes "step_correspondence cs0 at pc = None"
     and "tml_pre cs0 at (Internal pc)"
     and "pc \<noteq> Write5"
     and "pc \<noteq> Rec5"
   shows "log (tml_eff cs0 at (Internal pc)) = log cs0"
  using assms
  apply(cases "writer cs0"; cases pc)
  by(auto simp add: writes_def
    unfold_coupled_auts step_correspondence_def)

lemma log_Write5[simp]:
  shows "log (tml_eff cs0 at (Internal Write5)) = (log cs0)(addr cs0 at \<mapsto> vstore cs0 (addr cs0 at))"
  by(auto simp add: writes_def
    unfold_coupled_auts step_correspondence_def)

lemma log_Rec5[simp]:
  shows "log (tml_eff cs0 at (Internal Rec5)) = (log cs0)(addr cs0 at := None)"
  by(auto simp add: writes_def
    unfold_coupled_auts step_correspondence_def)

lemma log_Commit1[simp]:
  shows "log (tml_eff cs0 at (Internal Commit1)) = log cs0"
  by(auto simp add: writes_def
    unfold_coupled_auts step_correspondence_def)

lemma log_Read1:
  shows "log (tml_eff cs0 at (Internal Read1)) = log cs0"
  by(auto simp add: writes_def
    unfold_coupled_auts step_correspondence_def)

lemma log_Write6:
  shows "log (tml_eff cs0 at (Internal Write6)) = log cs0"
  by(auto simp add: writes_def
    unfold_coupled_auts step_correspondence_def)

lemma logical_glb_stable_stutter_not [simp]:
  assumes "step_correspondence cs0 at pc = None"
     and "tml_pre cs0 at (Internal pc)"
     and "DTML.txn_inv (Internal pc) cs0 at"
     and "pc \<noteq> Write2 \<or> loc cs0 at \<noteq> glb cs0"
     and "pc \<noteq> Rec6"
   shows "logical_glb (tml_eff cs0 at (Internal pc)) = logical_glb cs0"
  using assms apply(simp add: DTML.txn_inv_def)
  apply(cases "writer cs0"; cases pc)
  by(simp_all add: writes_def logical_glb_def
    unfold_coupled_auts step_correspondence_def)


lemma logical_glb_Write2_succ [simp]:
  assumes "tml_pre cs0 at (Internal Write2)"
     and "global_inv cs0"
     and "DTML.txn_inv (Internal Write2) cs0 at"
     and "loc cs0 at = glb cs0"
   shows "logical_glb (tml_eff cs0 at (Internal Write2)) = logical_glb cs0 + 1"
  using assms apply(simp add: DTML.global_inv_def DTML.txn_inv_def)
  apply(cases "writer cs0")
  by(simp_all add: writes_def logical_glb_def
    unfold_coupled_auts step_correspondence_def)


lemma logical_glb_Write2_succ_is_glb [simp]:
  assumes "tml_pre cs0 at (Internal Write2)"
     and "global_inv cs0"
     and "DTML.txn_inv (Internal Write2) cs0 at"
     and "loc cs0 at = glb cs0"
   shows "logical_glb cs0 = glb cs0"
  using assms apply(simp add: DTML.global_inv_def DTML.txn_inv_def)
  apply(cases "writer cs0")
  by(simp_all add: writes_def logical_glb_def
    unfold_coupled_auts step_correspondence_def)

lemma logical_glb_Rec6:
  assumes "tml_pre cs0 at (Internal Rec6)"
     and "DTML.txn_inv (Internal Rec6) cs0 at"
   shows "logical_glb (tml_eff cs0 at (Internal Rec6)) = 0"
  using assms
  apply(cases "writer cs0")
  apply(simp_all add: writes_def logical_glb_def
    unfold_coupled_auts step_correspondence_def)
  using DTML.txn_inv_def assms(1) by auto

lemma logical_glb_Commit1[simp]:
  assumes "tml_pre cs0 at (Internal Commit1)"
   shows "logical_glb (tml_eff cs0 at (Internal Commit1)) = logical_glb cs0"
  using assms
  apply(cases "writer cs0")
  by(simp_all add: writes_def logical_glb_def
    unfold_coupled_auts step_correspondence_def)

lemma logical_glb_Commit2:
  assumes "tml_pre cs0 at (Internal Commit2)"
     and "DTML.txn_inv (Internal Commit2) cs0 at"
   shows "logical_glb (tml_eff cs0 at (Internal Commit2)) = logical_glb cs0 + 1"
  using assms
  apply(cases "writer cs0")
  by(simp_all add: writes_def logical_glb_def DTML.txn_inv_def
    unfold_coupled_auts step_correspondence_def)

lemma logical_glb_Read1:
  assumes "tml_pre cs0 at (Internal Read1)"
   shows "logical_glb (tml_eff cs0 at (Internal Read1)) = logical_glb cs0 "
  using assms
  apply(cases "writer cs0")
  by(simp_all add: writes_def logical_glb_def DTML.txn_inv_def
    unfold_coupled_auts step_correspondence_def)

lemma logical_glb_Write6:
  assumes "tml_pre cs0 at (Internal Write6)"
   shows "logical_glb (tml_eff cs0 at (Internal Write6)) = logical_glb cs0 "
  using assms
  apply(cases "writer cs0")
  by(simp_all add: writes_def logical_glb_def DTML.txn_inv_def
    unfold_coupled_auts step_correspondence_def)


lemma writes_Read1_lin:
  assumes "tml_pre cs0 at (Internal Read1)"
  shows "writes (tml_eff cs0 at (Internal Read1)) (tms_eff as0 at (Internal (DoRead l v))) = writes cs0 as0"
  apply(cases "writer cs0")
  using assms by(auto simp add: writes_def logical_glb_def DTML.txn_inv_def
    unfold_coupled_auts step_correspondence_def)


lemma writes_Write6:
  assumes "tml_pre cs0 at (Internal Write6)"
    and "DTML.txn_inv (Internal Write6) cs0 at"
  shows "writes (tml_eff cs0 at (Internal Write6)) (tms_eff as0 at (Internal (DoWrite l v))) = (writes cs0 as0)(l \<mapsto> v)"
  apply(subgoal_tac "writer cs0 = Some at")
   defer using assms apply(simp add: DTML.txn_inv_def)
  using assms(1) by(auto simp add: writes_def logical_glb_def DTML.txn_inv_def
    unfold_coupled_auts step_correspondence_def)

lemma syst_status_stable [simp]:
  "t \<noteq> at \<Longrightarrow>
  e \<noteq> External Crash \<Longrightarrow>
   DTML.State.status (tml_eff cs0 at e) t = DTML.State.status cs0 t"
  apply(rule DTML.Event_split[where b=e])
  by (auto simp add: unfold_coupled_auts split: splits)

lemma tml_pre_Rec6:
  "DTML.txn_inv (Internal Rec6) cs0 syst \<Longrightarrow>
   t \<noteq> syst \<Longrightarrow>
   tml_pre cs0 syst (Internal Rec6) \<Longrightarrow>
   tml_pre (tml_eff cs0 syst (Internal Rec6)) t a \<Longrightarrow>
   a = External BeginInv \<and> DTML.status cs0 t = NotStarted"
  by(rule DTML.Event_split[where b=a];
        auto simp add: unfold_coupled_auts DTML.txn_inv_def txns_passive_def)


lemma loc_stable [simp]:
  assumes "e \<noteq> Internal Begin1 \<or> t \<noteq> at"
    and "e \<noteq> Internal Write3 \<or> t \<noteq> at"
  shows "loc (tml_eff cs0 at e) t = loc cs0 t"
  apply(rule DTML.Event_split[where b=e])
  using assms by(simp_all add: unfold_coupled_auts)

lemma loc_Begin1 [simp]:
  shows "loc (tml_eff cs0 at (Internal Begin1)) at = glb cs0"
  by(simp_all add: unfold_coupled_auts)

lemma loc_Write3 [simp]:
  shows "loc (tml_eff cs0 at (Internal Write3)) at = loc cs0 at + 1"
  by(simp_all add: unfold_coupled_auts)

lemma addr_stable_external [simp]:
  assumes "t \<noteq> at \<or> (\<forall> l. e \<noteq> ReadInv l)"
     and "t \<noteq> at \<or> (\<forall> l v. e \<noteq> WriteInv l v)"
  shows "addr (tml_eff cs0 at (External e)) t = addr cs0 t"
  apply(cases e)
  using assms by(auto simp add: unfold_coupled_auts)

lemma addr_stable_ReadInv [simp]:
  shows "addr (tml_eff cs0 at (External (ReadInv l))) at = l"
  by(auto simp add: unfold_coupled_auts)

lemma addr_stable_WriteInv [simp]:
  shows "addr (tml_eff cs0 at (External (WriteInv l v))) at = l"
  by(auto simp add: unfold_coupled_auts)

lemma addr_stable_internal [simp]:
  assumes "t \<noteq> at \<or> e \<noteq> Rec2"
  shows "addr (tml_eff cs0 at (Internal e)) t = addr cs0 t"
  apply(cases e)
  using assms by(auto simp add: unfold_coupled_auts)

lemma addr_stable_Rec2 [simp]:
  shows "addr (tml_eff cs0 at (Internal Rec2)) at = get_key (log cs0)"
  by(auto simp add: unfold_coupled_auts)

lemma val_stable_external [simp]:
  assumes "t \<noteq> at \<or> (\<forall> l v. e \<noteq> WriteInv l v)"
  shows "val (tml_eff cs0 at (External e)) t = val cs0 t"
  apply(cases e)
  using assms by(auto simp add: unfold_coupled_auts)

lemma val_stable_WriteInv [simp]:
  shows "val (tml_eff cs0 at (External (WriteInv l v))) at = v"
  by(auto simp add: unfold_coupled_auts)

lemma val_stable_internal [simp]:
  assumes "t \<noteq> at \<or> e \<noteq> Read1"
  shows "val (tml_eff cs0 at (Internal e)) t = val cs0 t"
  apply(cases e)
  using assms by(auto simp add: unfold_coupled_auts)

lemma val_stable_Read1 [simp]:
  shows "val (tml_eff cs0 at (Internal Read1)) at = vstore cs0 (addr cs0 at)"
  by(auto simp add: unfold_coupled_auts)


lemma glb_stable_external [simp]:
  assumes "e \<noteq> Crash"
  shows "glb (tml_eff cs0 at (External e)) = glb cs0"
  apply(cases e)
  using assms by(auto simp add: unfold_coupled_auts)

lemma glb_stable_internal [simp]:
  assumes "e \<noteq> Commit3"
     and "e \<noteq> Write2"
     and "e \<noteq> Rec6"
  shows "glb (tml_eff cs0 at (Internal e)) = glb cs0"
  apply(cases e)
  using assms by(auto simp add: unfold_coupled_auts)

lemma glb_stable_Commit3 [simp]:
  shows "glb (tml_eff cs0 at (Internal Commit3)) = loc cs0 at + 1"
  by(auto simp add: unfold_coupled_auts)

lemma glb_stable_Rec6 [simp]:
  shows "glb (tml_eff cs0 at (Internal Rec6)) = 0"
  by(auto simp add: unfold_coupled_auts)


(* ***  END SIMPS *** (SEARCH) *)

lemma begin_index_write_count_stable_external:
  assumes "a \<noteq> Crash"
      and "a \<noteq> BeginInv \<or> t \<noteq> at"
      and "begin_index as t \<le> write_count (loc cs t)"
  shows "begin_index (tms_eff as at (External a)) t \<le> write_count (loc (tml_eff cs at (External a)) t)"
  using assms apply(cases a)
  by(simp_all add: unfold_coupled_auts)

lemma begin_index_write_count_stable_step:
  assumes "step_correspondence cs0 at pc = Some ai"
      and "begin_index as t \<le> write_count (loc cs t)"
  shows "begin_index (tms_eff as at (Internal ai)) t \<le> write_count (loc (tml_eff cs at (Internal pc)) t)"
  using assms apply(cases pc)
  by(auto simp add: unfold_coupled_auts step_correspondence_def)

lemma begin_index_write_count_stable_stutter:
  assumes "step_correspondence cs0 at pc = None"
      and "pc \<noteq> Begin1 \<or> t \<noteq> at"
      and "begin_index as t \<le> write_count (loc cs t)"
  shows "begin_index as t \<le> write_count (loc (tml_eff cs at (Internal pc)) t)"
  using assms apply(cases pc)
  by(auto simp add: write_count_def unfold_coupled_auts step_correspondence_def)

lemma read_consistent_stable_external:
  assumes "stores as \<noteq> []"
      and "a \<noteq> Crash"
      and "a \<noteq> BeginInv \<or> t \<noteq> at"
      and "(read_consistent (nth (stores as) (write_count (loc cs t))) (read_set as t))"
  shows "(read_consistent (nth (stores (tms_eff as at (External a))) (write_count (loc (tml_eff cs at (External a)) t))) (read_set (tms_eff as at (External a)) t))"
  using assms apply(cases a)
  by(simp_all add: unfold_coupled_auts)

lemma read_consistent_stable_step:
  assumes "step_correspondence cs0 at pc = Some ai"
      and "global_rel cs0 as0"
      and "loc cs0 t \<le> glb cs0"
      and "stores as0 \<noteq> []"
      and "DTML.status cs0 syst = Pending RecIdle"
      and "(read_consistent (nth (stores as0) (write_count (loc cs0 t))) (read_set as0 t))"
  shows "(read_consistent (nth (stores (tms_eff as0 at (Internal ai))) (write_count (loc (tml_eff cs0 at (Internal pc)) t))) (read_set (tms_eff as0 at (Internal ai)) t))"
   apply(subgoal_tac "write_count (loc cs0 t) < length (stores as0)")
  defer using assms(2, 3) apply(simp add:_ global_rel_def)
  apply (metis One_nat_def assms(4) assms(5) diff_less div_mono2 glb_lte_logical_glb length_greater_0_conv write_count_def zero_less_one)
  using assms apply(cases pc)
                      apply(simp_all add: step_correspondence_def)
      apply(subgoal_tac "read_set (tms_eff as0 at (Internal ai)) t = read_set as0 t")
  apply simp apply(rule read_consistent_stable) 
  apply blast apply(simp add: unfold_coupled_auts)
  apply blast apply(simp add: unfold_coupled_auts)
      apply(auto simp add: unfold_coupled_auts)[1]
  
     apply(subgoal_tac "read_set (tms_eff as0 at (Internal ai)) t = read_set as0 t")
  apply simp apply(rule read_consistent_stable) 
  apply blast apply(simp add: unfold_coupled_auts)
  apply blast apply(simp add: unfold_coupled_auts)
    apply(auto simp add: unfold_coupled_auts)[1]

   apply(subgoal_tac "stores (tms_eff as0 at (Internal ai)) = stores as0")
   apply(case_tac "t=at \<and> State.addr cs0 at \<notin> dom (write_set as0 at)")
  apply(subgoal_tac "read_set (tms_eff as0 at (Internal ai)) at = (read_set as0 at)(addr cs0 at \<mapsto> ((stores as0)!(write_count (glb cs0)))(addr cs0 at) )")
  apply simp using read_consistent_pres apply blast
     apply clarsimp using read_set_Read_from_mem apply blast
    apply simp apply (metis read_set_stable read_set_stable_DoRead)
  using stores_stable_internal apply auto[1]

     apply(subgoal_tac "read_set (tms_eff as0 at (Internal ai)) t = read_set as0 t")
  apply simp apply(rule read_consistent_stable) 
  apply blast apply(simp add: unfold_coupled_auts)
  apply blast apply(simp add: unfold_coupled_auts)
    by(auto simp add: unfold_coupled_auts)[1]

lemma read_consistent_stable_stutter:
  assumes "step_correspondence cs0 at pc = None"
    and "pc \<noteq> Begin1 \<or> t \<noteq> at"
    and "(pc = Write3 \<longrightarrow> even (loc cs0 at)) \<or> t \<noteq> at"
    and "(read_consistent (nth (stores as0) (write_count (loc cs0 t))) (read_set as0 t))"
  shows "(read_consistent (nth (stores as0) (write_count (loc (tml_eff cs0 at (Internal pc)) t))) (read_set as0 t))"
  using assms apply(cases pc)
  apply(simp_all add: step_correspondence_def)
  apply(case_tac "t = at") by (auto simp add: write_count_def)

lemma validity_prop_stable_external:
  assumes "stores as \<noteq> []"
      and "a \<noteq> Crash"
      and "a \<noteq> BeginInv \<or> t \<noteq> at"
      and "validity_prop cs as t"
    shows "validity_prop (tml_eff cs at (External a)) (tms_eff as at (External a)) t"
  using begin_index_write_count_stable_external[OF assms(2) assms(3)]
  read_consistent_stable_external[OF assms(1) assms(2) assms(3)]
  using assms(4) by(simp add: validity_prop_def)


lemma validity_prop_stable_stutter:
  assumes "step_correspondence cs0 at a = None"
    and "a \<noteq> Begin1 \<or> t \<noteq> at"
    and "(a = Write3 \<longrightarrow> even (loc cs0 at)) \<or> t \<noteq> at"
    and "validity_prop cs0 as0 t"
    shows "validity_prop (tml_eff cs0 at (Internal a)) as0 t"
  using begin_index_write_count_stable_stutter[OF assms(1) assms(2)]
  read_consistent_stable_stutter[OF assms(1) assms(2) assms(3)]
  using assms(3, 4) apply(unfold validity_prop_def)
  by blast

lemma loc_valid_at_action:
  assumes "global_inv cs0"
      and "DTML.txn_inv a cs0 at"
      and "tml_pre cs0 at a"
      and "a \<noteq> External BeginInv"
      and "a \<noteq> External CommitResp"
      and "a \<noteq> External Abort"
      and "a \<noteq> Internal Begin1"
      and "at \<noteq> syst"
    shows "loc cs0 at \<le> glb cs0"
  using assms  apply(cases a; auto simp add: step_correspondence_def DTML.txn_inv_def
tml_pre_def ext_enabled_def split: splits)
  by (smt One_nat_def PC.case_eq_if PC.disc_eq_case(22) add.commute add.right_neutral add_Suc_right is_ready_def is_writer_def le_cases not_less not_less_eq)

lemma validity_prop_stable_step:
  assumes "step_correspondence cs0 at pc = Some ai"
      and "global_rel cs0 as0"
      and "loc cs0 t \<le> glb cs0"
      and "stores as0 \<noteq> []"
      and "DTML.status cs0 syst = Pending RecIdle"
      and "validity_prop cs0 as0 t"
     shows "validity_prop (tml_eff cs0 at (Internal pc)) (tms_eff as0 at (Internal ai)) t"
  using begin_index_write_count_stable_step[OF assms(1)]
  read_consistent_stable_step[OF assms(1) assms(2) assms(3) assms(4) assms(5)]
  using assms(6) apply(unfold validity_prop_def)
  by blast

lemma in_flight_stable_stutter:
  assumes "step_correspondence cs0 at a = None"
    and "a \<noteq> Begin1 \<or> t \<noteq> at"
    and "a \<noteq> Write3 \<or> t \<noteq> at"
      and "in_flight cs0 as0 t"
    shows "in_flight (tml_eff cs0 at (Internal a)) as0 t"
  using assms(4) apply(simp add: in_flight_def) apply safe
     apply(case_tac "t=at") using assms apply (cases a; simp)
  apply simp 
  apply (metis assms(1) assms(2) validity_prop_stable_stutter)
     apply(case_tac "t=at") using assms apply (cases a; simp)
   apply simp 
  using assms(1) assms(2) assms(3) validity_prop_stable_stutter by blast

lemma in_flight_stable_step:
  assumes "step_correspondence cs0 at a = Some ai"
      and "a \<noteq> Write6 \<or> t \<noteq> at"
      and "global_rel cs0 as0"
      and "loc cs0 t \<le> glb cs0"
      and "stores as0 \<noteq> []"
      and "DTML.status cs0 syst = Pending RecIdle"
      and "in_flight cs0 as0 t"
    shows "in_flight (tml_eff cs0 at (Internal a)) (tms_eff as0 at (Internal ai)) t"
  using assms(4) apply(simp add: in_flight_def) apply safe
     apply(case_tac "t=at") using assms apply (cases a; simp add: in_flight_def step_correspondence_def)
  apply auto[2] 
  using assms(7) apply (simp add: in_flight_def)
  using assms apply (cases a; simp add: in_flight_def step_correspondence_def)
    apply(case_tac "t=at") apply simp
    apply simp  apply(case_tac "t=at") apply simp 
  apply(subgoal_tac "write_set (tms_eff as0 at (Internal ai)) t = write_set as0 t")
  defer using write_set_stable_internal 
  apply auto[1] apply simp
  using assms(1) assms(3) assms(5) assms(6) assms(7) in_flight_def validity_prop_stable_step apply auto[1]
  by simp

lemma in_flight_stable_external:
  assumes "stores as \<noteq> []"
      and "a \<noteq> Crash"
      and "a \<noteq> BeginInv \<or> t \<noteq> at"
      and "in_flight cs as t"
    shows "in_flight (tml_eff cs at (External a)) (tms_eff as at (External a)) t"
  using assms(4) apply(simp add: in_flight_def) apply safe
  using assms(1) assms(2) assms(3) validity_prop_stable_external by auto

lemma write_count_domain:
  assumes "DTMS.valid_index as t (write_count (State.loc cs t))"
  shows "write_count (State.loc cs t) < length (stores as)"
  using assms by(auto simp add: valid_index_def)

lemma logical_glb_lt_length:
  assumes "stores as \<noteq> []"
     and "global_rel cs as"
     and "DTML.status cs syst = Pending RecIdle"
   shows "logical_glb cs div 2 < length (stores as)"
  using assms by(simp add: global_rel_def write_count_def)

lemma index_is_valid:
  assumes "global_rel cs as" and
          "DTML.txn_inv (Internal pc) cs t" and
          "   pc = Commit2
           \<or> (pc = Commit1 \<and> even (loc cs t))
           \<or> (pc = Read1 \<and> (loc cs t = glb cs))
           \<or> pc = Write6" and
           " stores as  \<noteq> [] " and
          "tml_pre cs t (Internal pc)" and
          "validity_prop cs as t"
          and "DTML.State.status cs syst = Pending RecIdle"
        shows "valid_index as t (write_count (loc cs t))"
  using assms(7)  apply(simp add: valid_index_def) apply safe
  using assms(6) apply(simp add: validity_prop_def)
  using assms(2, 3)  apply(simp add: DTML.txn_inv_def)
  using assms(1, 3, 5) apply(safe; simp add: global_rel_def write_count_def)
     apply clarsimp apply(rule div_mono2[OF glb_lte_logical_glb])
     apply(rule logical_glb_lt_length[OF assms(4) assms(1) assms(7)])
  apply (metis (no_types, lifting) Suc_pred assms(4) div_mono2 glb_lte_logical_glb length_greater_0_conv less_Suc_eq)
  apply (metis Suc_pred assms(4) div_mono2 dual_order.strict_implies_not_eq glb_lte_logical_glb length_greater_0_conv not_less_eq)
  using assms(1) assms(4) div_mono2 glb_lte_logical_glb logical_glb_lt_length apply blast
   defer using assms(6) validity_prop_def by blast

lemma precondition_external:
  assumes "DTML.txn_inv (External ac) cs0 at" and
          "txn_rel (External ac) cs0 as0 at" and
          "tml_pre cs0 at (External ac)"
    shows "tms_pre as0 at (External ac)"
using assms
by (cases ac)
   (simp_all add:DTML.txn_inv_def unfold_txn_rel unfold_coupled_auts)

(* *)


lemma sys_not_act_internal_step:
  assumes "tml_pre cs0 at (Internal pc)" and
          "step_correspondence cs0 at pc = Some ai"
        shows "syst \<noteq> at"
  apply(cases "pc")
  using assms by (simp_all add: step_correspondence_def tml_pre_def)

lemma sys_not_act_external_step:
  assumes "tml_pre cs0 at (External a)"
        shows "syst = at \<longleftrightarrow> a = Crash"
  apply(cases "a")
  using assms by (simp_all add: tml_pre_def ext_enabled_def)


lemma precondition_internal_step:
  assumes "DTML.txn_inv (Internal pc) cs0 at" and
          "global_rel cs0 as0" and
          "stores as0 \<noteq> []" and
          "txn_rel (Internal pc) cs0 as0 at" and
          "tml_pre cs0 at (Internal pc)" and
          "step_correspondence cs0 at pc = Some ai"
        shows "tms_pre as0 at (Internal ai)"
  apply(subgoal_tac "DTML.State.status cs0 syst = Pending RecIdle")
  defer   using assms(5) assms(6) sys_not_act_internal_step unfold_tml(5)  apply auto[1]
  apply(subgoal_tac "validity_prop cs0 as0 at")
  defer using assms(4, 5, 6) apply(cases pc; simp add: in_flight_def txn_rel_def step_correspondence_def)
  apply(subgoal_tac "valid_index as0 at (write_count (State.loc cs0 at))")
   defer apply(rule index_is_valid[OF assms(2) assms(1)]) 
  using assms(6) apply(cases pc; simp add: step_correspondence_def)
  apply (simp add: assms(3))  
  apply (simp add: assms(5))
  apply simp apply simp
  using assms(5) assms(6) sys_not_act_internal_step unfold_tml(5) apply auto[1]
  apply(subgoal_tac "syst \<noteq> at") defer
  using assms(5) assms(6) sys_not_act_internal_step apply blast
  apply (cases "pc")
  using assms(1, 4, 6) apply(simp_all add: validity_prop_def step_correspondence_def tms_pre_def status_enabled_def txn_rel_def DTML.txn_inv_def  in_flight_def)
  using assms(5) apply auto[1]
  using assms(5) List.last_conv_nth[OF assms(3)]
    apply clarsimp
    apply(subgoal_tac "write_count (glb cs0) = length (stores as0) - 1") apply simp
  apply(subgoal_tac "logical_glb cs0 = glb cs0")
  using assms(2) apply(simp add: global_rel_def)
    apply(simp add: logical_glb_def tml_pre_def)
  using assms(5) by auto

lemma global_rel_preserved_crash:
  assumes "global_rel cs0 as0" and
          "global_inv cs0" and
          "\<forall>e t. DTML.txn_inv e cs0 t"
    shows "global_rel (tml_eff cs0 at (External Crash)) (tms_eff as0 at (External Crash))"
  apply(subgoal_tac "DTML.State.status (tml_eff cs0 at (External Crash)) syst = Pending Rec1")
  defer apply(simp add: unfold_tml rev_app_def)
  apply(simp add: global_rel_def)
  apply(subgoal_tac "apply_partial (vstore cs0) (log cs0) = last (stores as0)")
   defer using assms(1) global_rel_def apply blast
  using pstore_vstore_log_eq
  apply (simp add: assms(2) assms(3))
  using assms(1) global_rel_def stores_Crash txns_notStarted_ok_stable_external by auto
 



lemma global_rel_preserved_commit_writer:
  assumes "global_rel cs0 as0" and
          "global_inv cs0" and
          "\<forall>e t. DTML.txn_inv e cs0 t" and
          "tml_pre cs0 at (Internal Commit2)" and
          "stores as0 \<noteq> []"
   shows "global_rel (tml_eff cs0 at (Internal Commit2)) (tms_eff as0 at (Internal DoCommitWriter))"
  apply(subgoal_tac "writer cs0 = Some at")
   defer using DTML.txn_inv_def assms(3) assms(4) apply fastforce
  apply (subgoal_tac "writes (tml_eff cs0 at (Internal Commit2))
   (tms_eff as0 at (Internal DoCommitWriter)) = Map.empty")
   defer using writes_do_commit assms(3) assms(4) apply blast
  apply(subgoal_tac "write_set as0 at = writes cs0 as0")
   defer apply (simp add: writes_def) using assms(4) unfold_tml(5) apply auto[1]
  apply(subgoal_tac "DTML.status cs0 syst = Pending RecIdle")
   defer using assms(4) unfold_tml(5) apply auto[1]
  apply(subgoal_tac "vstore cs0 = apply_partial (last (stores as0)) (writes cs0 as0)")
  defer using assms(1) global_rel_def apply simp 
  apply(subgoal_tac "write_count (glb cs0) = length (stores as0) - 1")
  defer using assms(1) apply(simp add: global_rel_def logical_glb_def)
  using assms(4) unfold_tml(5) apply auto[1]
  apply(simp add: global_rel_def logical_glb_def unfold_coupled_auts write_count_def)
  apply(subgoal_tac "odd(glb cs0)") defer 
  using DTML.txn_inv_def assms(3) assms(4) apply fastforce
  apply(subgoal_tac "Suc (glb cs0) div 2 = Suc(glb cs0 div 2)")
   defer using odd_Suc_div_two assms(2) global_inv_def apply auto[1]
  apply (simp add: assms(5))
  using assms(1) global_rel_def by blast

lemma apply_partial_remove_key:
  assumes "apply_partial f m = g"
     and "f k = g k"
  shows "apply_partial f (m (k := None)) = g"
  apply(rule ext)
  apply(simp add: apply_partial_def)
  by (metis apply_partial_def assms(1) assms(2))

lemma apply_partial_add_key:
  assumes "\<And> k'. k' \<noteq> k \<Longrightarrow> apply_partial f m k' = g k'"
     and "x = g k"
  shows "apply_partial f (m (k \<mapsto> x)) = g"
  apply(rule ext)
  apply(simp add: apply_partial_def)
  by (metis apply_partial_def assms(1) assms(2))

lemma apply_partial_not_dom:
  assumes "apply_partial f m = g"
      and "k \<notin> dom m"
    shows "f k = g k"
  apply(subgoal_tac "apply_partial f m k = g k")
  using assms(2) apply(simp add: apply_partial_def domIff)
  using assms(1) by blast

lemma apply_partial_upd_f:
  assumes "apply_partial f m = g"
   and "k \<in> dom m \<or> g k = x"
  shows "apply_partial (f(k := x)) m = g"
  using assms
  by (smt apply_partial_not_dom apply_partial_overwrite fun_upd_other fun_upd_same)

lemma global_rel_preserved_rec:
  assumes "global_rel cs0 as0" and
          "global_inv cs0" and
          "DTML.txn_inv (Internal a) cs0 syst" and
          "tml_pre cs0 syst (Internal a)" and
          "txn_rel (Internal a) cs0 as0 syst" and
          "stores as0 \<noteq> []"
        shows "global_rel (tml_eff cs0 syst (Internal a)) as0"
  apply(subgoal_tac "step_correspondence cs0 syst a = None")
  defer using assms(4) apply(cases a; simp add: step_correspondence_def unfold_coupled_auts)
  apply(subgoal_tac "\<not> flush a \<longrightarrow> writer cs0 = None")
   defer using assms(3, 4) apply(cases a; simp add: DTML.txn_inv_def unfold_coupled_auts)
  apply(subgoal_tac "\<not> flush a \<longrightarrow> logical_glb cs0 = glb cs0")
   defer using assms(3, 4) apply(cases a; simp add: logical_glb_def)
  apply(subgoal_tac "\<not> flush a \<longrightarrow> writes cs0 as0 = Map.empty")
   defer using assms(3, 4) apply(cases a; simp add: writes_def)
  apply(subgoal_tac "\<not> flush a \<longrightarrow> length (stores as0) = 1")
   defer using assms(1, 3, 4, 5) apply(cases a; simp add: unfold_coupled_auts txn_rel_def global_rel_def)

  apply(subgoal_tac "apply_partial (vstore cs0) (log cs0) = last (stores as0)")
  defer using assms(1) apply(simp add: global_rel_def)
  using assms(1, 4)
  apply(cases "a")
                      apply(simp_all add: global_rel_def)
                      apply safe[1] apply (simp add: unfold_coupled_auts)
                      apply (simp add: unfold_coupled_auts) apply (simp add: unfold_coupled_auts)
                      apply (simp add: unfold_coupled_auts)
                      apply (simp add: unfold_coupled_auts)
                      apply (simp add: unfold_coupled_auts)
                      apply (simp add: unfold_coupled_auts)
                      apply (simp add: unfold_coupled_auts)
                      apply (simp add: unfold_coupled_auts)
                      apply (simp add: unfold_coupled_auts)
                      apply (simp add: unfold_coupled_auts)
                      apply (simp add: unfold_coupled_auts)
                      apply (simp add: unfold_coupled_auts)
                      apply (simp add: unfold_coupled_auts)
                      apply (simp add: unfold_coupled_auts)
                      apply (simp add: unfold_coupled_auts)
                      apply (simp add: unfold_coupled_auts)
                     apply (simp add: unfold_coupled_auts)
                    apply (simp add: unfold_coupled_auts)
                   apply (simp add: unfold_coupled_auts)
                  apply (simp add: unfold_coupled_auts)
                 apply (simp add: unfold_coupled_auts)
                apply (simp add: unfold_coupled_auts)
               apply (simp add: unfold_coupled_auts)
              apply (simp add: unfold_coupled_auts)
             apply (simp add: unfold_coupled_auts)
            apply (simp add: unfold_coupled_auts)
            apply (simp add: unfold_coupled_auts)
            apply (simp add: unfold_coupled_auts)
            apply (simp add: unfold_coupled_auts)
            apply (simp add: unfold_coupled_auts)

      apply(rule apply_partial_upd_f)
  apply (simp add: step_correspondence_def)
  using DTML.txn_inv_def assms(3) log_stable_stutter_not apply auto[1]
                  apply (simp add: unfold_coupled_auts)
                  apply (simp add: unfold_coupled_auts)
    apply (simp add: unfold_coupled_auts)
  apply (smt DTML.PC.simps(483) Event.case(2) apply_partial_remove_key assms(4) assms(5) unfold_txn_rel(1))
  apply (simp add: unfold_coupled_auts logical_glb_def write_count_def)
  using assms(3, 4) apply(simp add: DTML.txn_inv_def)
  apply (simp add: unfold_coupled_auts logical_glb_def write_count_def)
  apply(cases "writer cs0")by simp_all


lemma global_rel_preserved_external:
  assumes "global_rel cs0 as0" and
          "global_inv cs0" and
          "\<forall>e t. DTML.txn_inv e cs0 t" and
          "txn_rel (External ac) cs0 as0 at" and
          "tml_pre cs0 at (External ac)" and
          "tms_pre as0 at (External ac)" and
          "stores as0 \<noteq> []"
        shows "global_rel (tml_eff cs0 at (External ac)) (tms_eff as0 at (External ac))"
  apply(case_tac "syst = at")
  using assms(5)
  apply(cases ac)
         apply  (simp_all add: tml_pre_def ext_enabled_def)[10]
  using global_rel_preserved_crash[OF assms(1) assms(2) assms(3)] apply blast
  apply(subgoal_tac "DTML.txn_inv (External ac) cs0 at")
   defer apply (simp add: assms(3))
  using assms(1, 5, 7)
  apply(cases ac)
           apply  (simp_all add: global_rel_def)
           by(simp_all add: unfold_coupled_auts)

lemma crash_syst_post_enabled:
  assumes "b \<noteq> External Crash"
      and "\<forall> l. b \<noteq> Internal (Flush l)"
      and "tml_pre (tml_eff cs0 at (External Crash)) at b"
    shows "b = Internal Rec1"
  apply(rule DTML.Event_split[where b=b])
  using assms by(simp_all add: unfold_coupled_auts)


lemma txn_rel_preserved_BeginInv_self:
  assumes "DTML.txn_inv (External BeginInv) cs0 at" and
          "DTMS.txn_inv (External BeginInv) as0 at" and
          "global_rel cs0 as0" and
          "txn_rel (External BeginInv) cs0 as0 at" and
          "tml_pre cs0 at (External BeginInv)"
        shows "txn_rel b (tml_eff cs0 at (External BeginInv))
                              (tms_eff as0 at (External BeginInv)) at"
  apply(rule DTML.Event_split[where b=b])
  by(simp_all add: unfold_coupled_auts txn_rel_def)

lemma txn_rel_preserved_BeginResp_self:
  assumes "DTML.txn_inv (External BeginResp) cs0 at" and
          "DTMS.txn_inv (External BeginResp) as0 at" and
          "global_rel cs0 as0" and
          "txn_rel (External BeginResp) cs0 as0 at" and
          "tml_pre cs0 at (External BeginResp)"
        shows "txn_rel b (tml_eff cs0 at (External BeginResp))
                              (tms_eff as0 at (External BeginResp)) at"
  apply(rule DTML.Event_split[where b=b])
  using assms by(auto simp add: unfold_coupled_auts txn_rel_def
in_flight_def validity_prop_def
      read_consistent_def write_count_def global_rel_def DTML.txn_inv_def
DTMS.txn_inv_def)


lemma txn_rel_preserved_CommitInv_self:
  assumes "DTML.txn_inv (External CommitInv) cs0 at" and
          "DTMS.txn_inv (External CommitInv) as0 at" and
          "global_rel cs0 as0" and
          "txn_rel (External CommitInv) cs0 as0 at" and
          "tml_pre cs0 at (External CommitInv)"
        shows "txn_rel b (tml_eff cs0 at (External CommitInv))
                              (tms_eff as0 at (External CommitInv)) at"
  apply(rule DTML.Event_split[where b=b])
  using assms by(auto simp add: unfold_coupled_auts txn_rel_def
in_flight_def validity_prop_def
      read_consistent_def write_count_def global_rel_def DTML.txn_inv_def
DTMS.txn_inv_def)


lemma txn_rel_preserved_CommitResp_self:
  assumes "DTML.txn_inv (External CommitResp) cs0 at" and
          "DTMS.txn_inv (External CommitResp) as0 at" and
          "global_rel cs0 as0" and
          "txn_rel (External CommitResp) cs0 as0 at" and
          "tml_pre cs0 at (External CommitResp)"
        shows "txn_rel b (tml_eff cs0 at (External CommitResp))
                              (tms_eff as0 at (External CommitResp)) at"
  apply(rule DTML.Event_split[where b=b])
  using assms by(auto simp add: unfold_coupled_auts txn_rel_def
in_flight_def validity_prop_def
      read_consistent_def write_count_def global_rel_def DTML.txn_inv_def
DTMS.txn_inv_def)


lemma txn_rel_preserved_WriteInv_self:
  assumes "DTML.txn_inv (External (WriteInv l v)) cs0 at" and
          "DTMS.txn_inv (External (WriteInv l v)) as0 at" and
          "global_rel cs0 as0" and
          "txn_rel (External (WriteInv l v)) cs0 as0 at" and
          "tml_pre cs0 at (External (WriteInv l v))"
        shows "txn_rel b (tml_eff cs0 at (External (WriteInv l v)))
                              (tms_eff as0 at (External (WriteInv l v))) at"
  apply(rule DTML.Event_split[where b=b])
  using assms by(auto simp add: unfold_coupled_auts txn_rel_def
in_flight_def validity_prop_def
      read_consistent_def write_count_def global_rel_def DTML.txn_inv_def
DTMS.txn_inv_def)


lemma txn_rel_preserved_WriteResp_self:
  assumes "DTML.txn_inv (External WriteResp) cs0 at" and
          "DTMS.txn_inv (External WriteResp) as0 at" and
          "global_rel cs0 as0" and
          "txn_rel (External WriteResp) cs0 as0 at" and
          "tml_pre cs0 at (External WriteResp)"
        shows "txn_rel b (tml_eff cs0 at (External WriteResp))
                              (tms_eff as0 at (External WriteResp)) at"
  apply(rule DTML.Event_split[where b=b])
  using assms by(auto simp add: unfold_coupled_auts txn_rel_def
in_flight_def validity_prop_def
      read_consistent_def write_count_def global_rel_def DTML.txn_inv_def
DTMS.txn_inv_def)


lemma txn_rel_preserved_ReadInv_self:
  assumes "DTML.txn_inv (External (ReadInv l)) cs0 at" and
          "DTMS.txn_inv (External (ReadInv l)) as0 at" and
          "global_rel cs0 as0" and
          "txn_rel (External (ReadInv l)) cs0 as0 at" and
          "tml_pre cs0 at (External (ReadInv l))"
        shows "txn_rel b (tml_eff cs0 at (External (ReadInv l)))
                              (tms_eff as0 at (External (ReadInv l))) at"
  apply(rule DTML.Event_split[where b=b])
  using assms by(auto simp add: unfold_coupled_auts txn_rel_def
in_flight_def validity_prop_def
      read_consistent_def write_count_def global_rel_def DTML.txn_inv_def
DTMS.txn_inv_def)


lemma txn_rel_preserved_ReadResp_self:
  assumes "DTML.txn_inv (External (ReadResp v)) cs0 at" and
          "DTMS.txn_inv (External (ReadResp v)) as0 at" and
          "global_rel cs0 as0" and
          "txn_rel (External (ReadResp v)) cs0 as0 at" and
          "tml_pre cs0 at (External (ReadResp v))"
        shows "txn_rel b (tml_eff cs0 at (External (ReadResp v)))
                              (tms_eff as0 at (External (ReadResp v))) at"
  apply(rule DTML.Event_split[where b=b])
  using assms by(auto simp add: unfold_coupled_auts txn_rel_def
in_flight_def validity_prop_def
      read_consistent_def write_count_def global_rel_def DTML.txn_inv_def
DTMS.txn_inv_def)


lemma txn_rel_preserved_Abort_self:
  assumes "DTML.txn_inv (External Abort) cs0 at" and
          "DTMS.txn_inv (External Abort) as0 at" and
          "global_rel cs0 as0" and
          "txn_rel (External Abort) cs0 as0 at" and
          "tml_pre cs0 at (External Abort)"
        shows "txn_rel b (tml_eff cs0 at (External Abort))
                              (tms_eff as0 at (External Abort)) at"
  apply(rule DTML.Event_split[where b=b])
  using assms by(auto simp add: unfold_coupled_auts txn_rel_def
in_flight_def validity_prop_def
      read_consistent_def write_count_def global_rel_def DTML.txn_inv_def
DTMS.txn_inv_def)

lemma txn_rel_status:
  assumes "txn_rel e cs as t"
     and "DTML.tml_pre cs t e"
     and "DTML.status cs t = NotStarted"
     and "t \<noteq> syst"
  shows "status as t = NotStarted"
  by(rule DTML.Event_split[where b=e]; insert assms(1) assms(2);
        simp add: txn_rel_def; insert assms (3,4); simp add: unfold_coupled_auts)

lemma txn_rel_preserved_external_self:
  assumes "DTML.txn_inv (External ac) cs0 at" and
          "DTMS.txn_inv (External ac) as0 at" and
          "global_rel cs0 as0" and
          "txn_rel (External ac) cs0 as0 at" and
          "tml_pre cs0 at (External ac)"
    shows "txn_rel b (tml_eff cs0 at (External ac)) (tms_eff as0 at (External ac)) at"
  apply(case_tac "at = syst")
  apply(subgoal_tac "ac = Crash") defer using assms(5) sys_not_act_external_step apply blast
   defer
  apply(case_tac "b = Internal Rec1")
    apply(simp add: txn_rel_def tml_pre_def tml_eff_def DTML.ext_eff_def unfold_coupled_auts)
  
  apply(case_tac "b = External Crash")
    apply(simp add: txn_rel_def tml_pre_def tml_eff_def DTML.ext_eff_def)
  apply(case_tac "\<exists> l. b = Internal (Flush l)")
    apply(simp add: txn_rel_def tml_pre_def tml_eff_def DTML.ext_eff_def) using PC.case_eq_if apply auto[1]
(* End syst actions *)
  apply(cases "ac")
  using assms(1) assms(2) assms(3) assms(4) assms(5) txn_rel_preserved_BeginInv_self apply blast
  using assms(1) assms(2) assms(3) assms(4) assms(5) txn_rel_preserved_BeginResp_self apply blast
  using assms(1) assms(2) assms(3) assms(4) assms(5) txn_rel_preserved_CommitInv_self apply blast
  using assms(1) assms(2) assms(3) assms(4) assms(5) txn_rel_preserved_CommitResp_self apply blast
  using assms(1) assms(2) assms(3) assms(4) assms(5) txn_rel_preserved_Abort_self apply blast
  using assms(1) assms(2) assms(3) assms(4) assms(5) txn_rel_preserved_ReadInv_self apply blast
  using assms(1) assms(2) assms(3) assms(4) assms(5) txn_rel_preserved_ReadResp_self apply blast
  using assms(1) assms(2) assms(3) assms(4) assms(5) txn_rel_preserved_WriteInv_self apply blast
  using assms(1) assms(2) assms(3) assms(4) assms(5) txn_rel_preserved_WriteResp_self apply blast
  apply simp using crash_syst_post_enabled unfold_txn_rel(1) apply blast
  using assms(5) sys_not_act_external_step
  by (smt Action.exhaust_sel assms(1) assms(2) assms(3) assms(4) txn_rel_preserved_Abort_self txn_rel_preserved_BeginInv_self txn_rel_preserved_BeginResp_self txn_rel_preserved_CommitInv_self txn_rel_preserved_CommitResp_self txn_rel_preserved_ReadInv_self txn_rel_preserved_ReadResp_self txn_rel_preserved_WriteInv_self txn_rel_preserved_WriteResp_self)

lemma tml_pre_stable_external [simp]:
  assumes"t \<noteq> at"
     and "tml_pre cs0 at (External a)"
     and "a \<noteq> Crash"
   shows "tml_pre (tml_eff cs0 at (External a)) t b = tml_pre cs0 t b"
  apply(rule DTML.Event_split[where b=b]; cases a)
  using assms by(simp_all add: unfold_coupled_auts)

lemma tml_pre_stable_internal:
  assumes "t \<noteq> at"
     and "tml_pre cs0 at (Internal a)"
     and "a \<noteq> Rec6"
   shows "tml_pre (tml_eff cs0 at (Internal a)) t b = tml_pre cs0 t b"
  apply(rule DTML.Event_split[where b=b]; cases a)
  using assms by(auto simp add: unfold_coupled_auts)


lemma tml_pre_stable_internal_syst [simp]:
  assumes "t \<noteq> at"
     and "tml_pre cs0 at (Internal a)"
     and "at \<noteq> syst"
   shows "tml_pre (tml_eff cs0 at (Internal a)) t b = tml_pre cs0 t b"
  apply(subgoal_tac "a \<noteq> Rec6")
  using tml_pre_stable_internal 
  apply (simp add: assms(1) assms(2))
  by (metis assms(2) assms(3) insert_subset rec_step_syst subset_insertI)

lemma txn_rel_preserved_external_other:
  assumes "t \<noteq> at" and
          "DTML.txn_inv b cs0 t" and
          "txn_rel b cs0 as0 t" and
          "tml_pre cs0 at (External ac)" and
          "stores as0 \<noteq> []"
    shows "txn_rel b (tml_eff cs0 at (External ac)) (tms_eff as0 at (External ac)) t"
  apply(case_tac "ac = Crash")
  apply(case_tac "t= syst")
  apply(subgoal_tac "tml_pre (tml_eff cs0 at (External ac)) t b \<longrightarrow> b = External Crash \<or> b = Internal Rec1 \<or> (\<exists> l. b = Internal (Flush l)) ")
  apply(simp add: txn_rel_def)
  using assms(1) assms(4) sys_not_act_external_step apply auto[1] apply auto[1]
  apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
  apply(subgoal_tac "\<not> tml_pre (tml_eff cs0 at (External ac)) t b")
  apply(simp add: txn_rel_def) 
  apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)

  using assms(1) assms(3) assms(4)
  apply(cases rule: DTML.Event_split[where b="b"]; simp add: txn_rel_def)
  using assms(1) assms(3) assms(4) begin_index_write_count_stable_external unfold_txn_rel(1) apply auto[1]
  using assms(1) assms(3) assms(4) begin_index_write_count_stable_external unfold_txn_rel(1) apply auto[1]
  using assms(1) assms(3) assms(4) assms(5) in_flight_stable_external unfold_txn_rel(1) apply auto[1]
  using assms(1) assms(3) assms(4) assms(5) in_flight_stable_external unfold_txn_rel(1) apply auto[1]
  using assms(1) assms(3) assms(4) assms(5) in_flight_stable_external unfold_txn_rel(1) apply auto[1]
  using assms(1) assms(3) assms(4) assms(5) in_flight_stable_external unfold_txn_rel(1) apply auto[1]
  using assms(1) assms(3) assms(4) assms(5) in_flight_stable_external unfold_txn_rel(1) apply auto[1]
  using assms(1) assms(3) assms(4) assms(5) in_flight_stable_external unfold_txn_rel(1) apply auto[1]
  apply (simp add: assms(5) validity_prop_stable_external)
  apply (simp add: assms(5) validity_prop_stable_external)
  apply (simp add: assms(5) validity_prop_stable_external)
  apply (simp add: assms(5) validity_prop_stable_external)
  apply (simp add: assms(5) validity_prop_stable_external)
  apply (simp add: assms(5) validity_prop_stable_external)
     apply (simp add: assms(5) validity_prop_stable_external)
  using assms(5) in_flight_stable_external apply blast
  using assms(5) in_flight_stable_external apply blast
  using assms(5) in_flight_stable_external by blast

lemma global_rel_preserved_internal_stutter:
  assumes "DTML.global_inv cs0" and
          "DTML.txn_inv (Internal pc) cs0 at" and
          "global_rel cs0 as0" and
          "txn_rel (Internal pc) cs0 as0 at" and
          "tml_pre cs0 at (Internal pc)" and
          sc: "step_correspondence cs0 at pc = None" and
          "stores as0 \<noteq> []"
          "\<And> e. DTMS.txn_inv e as0 at"
        shows "global_rel (tml_eff cs0 at (Internal pc)) as0"
  apply(case_tac "syst = at")
  using global_rel_preserved_rec[OF assms(3) assms(1)]
   apply (metis assms(2) assms(4) assms(5) assms(7))
   using assms(3)
   apply(simp add: global_rel_def)
   using sc assms(2, 5) apply(cases pc; clarsimp; simp)
         apply (simp_all add: step_correspondence_def)
   apply (metis DTML.PC.distinct(15) PC.distinct_disc(39) logical_glb_stable_stutter_not sc txns_notStarted_ok_stable_stutter)
   apply safe[1] apply simp_all 
   apply (simp add: unfold_tml(5)) 
   apply (simp add: unfold_tml(5))
                       apply (simp add: unfold_tml(5))
   using logical_glb_stable_stutter_not[OF sc] apply simp
   using sc txns_notStarted_ok_stable_stutter apply blast
   using sc txns_notStarted_ok_stable_stutter apply blast
   using sc apply simp 
   apply (metis PC.distinct_disc(164) PC.distinct_disc(188) \<open>\<lbrakk>tml_pre cs0 at (Internal pc); DTML.txn_inv (Internal pc) cs0 at; pc \<noteq> Write2 \<or> State.loc cs0 at \<noteq> glb cs0; pc \<noteq> Rec6\<rbrakk> \<Longrightarrow> logical_glb (tml_eff cs0 at (Internal pc)) = logical_glb cs0\<close> txns_notStarted_ok_stable_stutter)
   using sc apply simp 
   apply (metis PC.distinct_disc(219) \<open>\<lbrakk>tml_pre cs0 at (Internal pc); DTML.txn_inv (Internal pc) cs0 at; pc \<noteq> Write2 \<or> State.loc cs0 at \<noteq> glb cs0; pc \<noteq> Rec6\<rbrakk> \<Longrightarrow> logical_glb (tml_eff cs0 at (Internal pc)) = logical_glb cs0\<close> txns_notStarted_ok_stable_stutter)
using sc apply simp 
  apply (metis DTML.PC.distinct(225) DTML.PC.distinct(249) \<open>\<lbrakk>tml_pre cs0 at (Internal pc); DTML.txn_inv (Internal pc) cs0 at; pc \<noteq> Write2 \<or> State.loc cs0 at \<noteq> glb cs0; pc \<noteq> Rec6\<rbrakk> \<Longrightarrow> logical_glb (tml_eff cs0 at (Internal pc)) = logical_glb cs0\<close> txns_notStarted_ok_stable_stutter)
  using sc apply simp 
  apply (metis DTML.PC.distinct(253) PC.distinct_disc(277) \<open>\<lbrakk>tml_pre cs0 at (Internal pc); DTML.txn_inv (Internal pc) cs0 at; pc \<noteq> Write2 \<or> State.loc cs0 at \<noteq> glb cs0; pc \<noteq> Rec6\<rbrakk> \<Longrightarrow> logical_glb (tml_eff cs0 at (Internal pc)) = logical_glb cs0\<close> txns_notStarted_ok_stable_stutter)
       apply(case_tac "loc cs0 at = glb cs0")
  using sc apply simp apply safe[1] 
  apply (simp add: unfold_tml(5)) 
  apply (simp add: unfold_tml(5)) 
  apply (simp add: unfold_tml(5)) 
  using assms(1) assms(4) apply auto[1]
  using assms(1,2,3,7) apply (simp add: write_count_def DTML.txn_inv_def)
 using assms(1,2,3,7) apply (simp add: write_count_def DTML.txn_inv_def)
  using assms(1,2,3,7) apply (simp add:)
  apply (metis DTML.PC.distinct(163) DTML.PC.distinct(303) \<open>\<lbrakk>tml_pre cs0 at (Internal pc); DTML.txn_inv (Internal pc) cs0 at; pc \<noteq> Write2 \<or> State.loc cs0 at \<noteq> glb cs0; pc \<noteq> Rec6\<rbrakk> \<Longrightarrow> logical_glb (tml_eff cs0 at (Internal pc)) = logical_glb cs0\<close> sc txns_notStarted_ok_stable_stutter writes_stable_stutter_not)
  using assms(1,2,3,7) apply (simp add:) 
  using sc txns_notStarted_ok_stable_stutter
  apply (metis PC.distinct_disc(163) PC.distinct_disc(304) \<open>\<lbrakk>tml_pre cs0 at (Internal pc); DTML.txn_inv (Internal pc) cs0 at; pc \<noteq> Write2 \<or> State.loc cs0 at \<noteq> glb cs0; pc \<noteq> Rec6\<rbrakk> \<Longrightarrow> logical_glb (tml_eff cs0 at (Internal pc)) = logical_glb cs0\<close> writes_stable_stutter_not)
  using assms(1,2,3,7) apply (simp add:)
  using sc txns_notStarted_ok_stable_stutter apply blast
  using assms(1,2,3,7) apply (simp add: DTML.txn_inv_def)
  apply (metis sc txns_notStarted_ok_stable_stutter)
  using assms(1,2,3,7) apply (simp add: DTML.txn_inv_def)
  using sc txns_notStarted_ok_stable_stutter 
  apply (metis apply_partial_not_dom apply_partial_simp fun_upd_triv)
  using assms(1,2,3,7) apply (simp add: DTML.txn_inv_def)
  using assms(1,2,3,7) apply (simp add: DTML.txn_inv_def)
  using sc txns_notStarted_ok_stable_stutter apply blast
  using assms(1,2,3,7) apply (simp add: DTML.txn_inv_def)
  using sc txns_notStarted_ok_stable_stutter apply blast
  using assms(1,2,3,7) apply (simp add: DTML.txn_inv_def)
  apply (metis insert_subset rec_step_syst subset_insertI)
  using assms(1,2,3,7) apply (simp add: DTML.txn_inv_def)
  apply (metis insert_iff rec_step_syst)
  using assms(1,2,3,7) apply (simp add: DTML.txn_inv_def)
  using unfold_tml(5) apply auto[1]
  using assms(1,2,3,7) apply (simp add: DTML.txn_inv_def)
  apply (metis insert_subset rec_step_syst subset_insertI)
  using assms(1,2,3,7) apply (simp add: DTML.txn_inv_def)
  apply (metis insert_subset rec_step_syst subset_insertI)
  using assms(1,2,3,7) apply (simp add: DTML.txn_inv_def)
  using sc txns_notStarted_ok_stable_stutter by blast

lemma value_for_correct:
  assumes "global_rel cs0 as0"
    and "DTML.status cs0 syst = Pending RecIdle"
    and "DTML.status cs0 at \<noteq> Pending Commit3"
    and "stores as0 \<noteq> []"
    and "write_set as0 at = Map.empty \<and> writer cs0 = None
        \<or> writer cs0 = Some at"
  shows "value_for (stores as0 ! write_count (glb cs0)) (write_set as0 at)
                 (addr cs0 at) = vstore cs0 (addr cs0 at)"
  apply(subgoal_tac "logical_glb cs0 = glb cs0")
  defer using assms(3-5) apply(auto simp add: logical_glb_def)[1]
  using assms(5) apply safe
     apply(subgoal_tac "writes cs0 as0 = Map.empty")
  using assms(1, 2) apply (simp add: value_for_def global_rel_def)
   apply clarsimp apply (simp add: writes_def assms(4) last_conv_nth)
  apply(simp add: writes_def)
  apply(cases "writer cs0 = Some at")
   apply(subgoal_tac "write_set as0 at = writes cs0 as0")
  apply(cases "writes cs0 as0 (addr cs0 at)")
  using assms
  by(simp_all add: value_for_def global_rel_def last_conv_nth writes_def)

lemma txn_rel_self_preserved_internal_step:
  assumes "DTML.global_inv cs0" and
          "DTML.txn_inv (Internal pc) cs0 at" and
          "global_rel cs0 as0" and
          "txn_rel (Internal pc) cs0 as0 at" and
          "tml_pre cs0 at (Internal pc)" and
          "step_correspondence cs0 at pc = Some ai" and
          "stores as0 \<noteq> []"
    shows "txn_rel b (tml_eff cs0 at (Internal pc)) (tms_eff as0 at (Internal ai)) at"
  using sys_not_act_internal_step[OF assms(5, 6)]
  apply(subgoal_tac "DTML.status cs0 syst = Pending RecIdle")
   defer using assms(5) apply(cases pc; simp add: unfold_coupled_auts)
  using assms(4) assms(6)[symmetric]
  apply(cases pc; simp add: step_correspondence_def; clarsimp)

     apply(case_tac "(b = External CommitResp)")
      using assms(5) apply (simp add: txn_rel_def unfold_tms2 rev_app_def)
      apply(rule DTML.Event_split[where b=b]; simp add: txn_rel_def step_correspondence_def unfold_coupled_auts)

     apply(case_tac "b = Internal Commit3")
      using assms(5) apply (simp add: txn_rel_def unfold_tms2 rev_app_def)
        apply(rule DTML.Event_split[where b=b]; simp add: txn_rel_def step_correspondence_def unfold_coupled_auts) 

     apply(case_tac "b = Internal Read2")
      using assms(5) apply (simp add: txn_rel_def) apply safe
      apply(simp add: unfold_tms2 rev_app_def)
      apply(rule value_for_correct) using assms(3) apply blast
            apply simp apply (simp add: unfold_tml(5)) using assms(7) apply blast
         apply(case_tac "writer cs0 = Some at", simp)
         apply(subgoal_tac "writer cs0 = None")
      apply simp using DTML.txn_inv_def assms(2) in_flight_def apply auto[1]
      using valid_loc_no_writer using assms(1) assms(2) apply blast
      apply (simp add: assms(3) assms(7) in_flight_stable_step)
       apply(simp add: step_correspondence_def)
      apply(rule DTML.Event_split[where b=b]; simp add: txn_rel_def unfold_coupled_auts)
      apply(case_tac "b = Internal Write7")
       apply(simp add: txn_rel_def) apply clarsimp apply (rule conjI)
        apply(simp add: unfold_coupled_auts)
      using DTML.txn_inv_def PC.distinct_disc(101) assms(2) assms(3) assms(5) assms(7) validity_prop_stable_step apply auto[1]
       apply(simp add: step_correspondence_def)
      by(rule DTML.Event_split[where b=b]; simp add: txn_rel_def unfold_coupled_auts)

lemma loc_low_stable:
  assumes "tml_pre cs0 at e"
      and "DTML.txn_inv e cs0 at"
      and "loc cs0 t < glb cs0"
      and "at \<noteq> syst"
      and "t \<noteq> at \<or> e \<noteq> Internal Begin1"
      and "t \<noteq> at \<or> e \<noteq> Internal Write3"
    shows "loc (tml_eff cs0 at e) t < glb (tml_eff cs0 at e)"
  apply(rule DTML.Event_split[where b=e])
  using assms by(simp_all add: unfold_coupled_auts DTML.txn_inv_def)

lemma txn_rel_other_preserved_internal_step:
  assumes "DTML.global_inv cs0" and
          "DTML.txn_inv (Internal pc) cs0 at" and
          "global_rel cs0 as0" and
          "txn_rel (Internal pc) cs0 as0 at" and
          "tml_pre cs0 at (Internal pc)" and
          "t \<noteq> at" and
          "DTML.txn_inv b cs0 t" and
          "txn_rel b cs0 as0 t" and
          "step_correspondence cs0 at pc = Some ai" and
          "DTML.txn_inv b cs0 t" and
          "stores as0 \<noteq> []"
        shows "txn_rel b (tml_eff cs0 at (Internal pc)) (tms_eff as0 at (Internal ai)) t"
  using sys_not_act_internal_step[OF assms(5, 9)]
  apply(subgoal_tac "DTML.status cs0 syst = Pending RecIdle")
   defer using assms(5) apply(cases pc; simp add: unfold_coupled_auts)
  apply(case_tac "t = syst")
   apply(rule DTML.Event_split[where b=b]; insert assms;
        simp add: txn_rel_def tml_pre_def ext_enabled_def)
  apply(subgoal_tac
    "b \<notin> {External BeginInv, Internal Begin1, External CommitResp, External Abort}
     \<and> tml_pre cs0 t b 
    \<longrightarrow> loc cs0 t \<le> glb cs0")
   defer using loc_valid_at_action[OF assms(1) assms(10)] apply blast

  using assms(5,6,8,9) apply(simp add: txn_rel_def) apply clarsimp
  apply(rule DTML.Event_split[where b=b]; simp) 
  using begin_index_write_count_stable_step apply fastforce
  using begin_index_write_count_stable_step apply fastforce
  using assms(11) assms(3) in_flight_stable_step apply blast
  using assms(11) assms(3) in_flight_stable_step apply blast
  apply safe 
  using assms(11) assms(3) in_flight_stable_step apply blast
  apply (metis assms(2) dual_order.strict_implies_not_eq le_neq_implies_less loc_low_stable loc_stable)
  using assms(11) assms(3) in_flight_stable_step apply blast
  using assms(11) assms(3) in_flight_stable_step apply blast
  using assms(11) assms(3) in_flight_stable_step apply blast
  using assms(11) assms(3) in_flight_stable_step apply blast
  using assms(11) assms(3) validity_prop_stable_step apply blast
  using assms(11) assms(3) validity_prop_stable_step apply blast
  using assms(11) assms(3) validity_prop_stable_step apply blast
  using assms(11) assms(3) validity_prop_stable_step apply blast
  using assms(11) assms(3) validity_prop_stable_step apply blast
  using assms(11) assms(3) validity_prop_stable_step apply blast
  using assms(11) assms(3) validity_prop_stable_step apply blast
  using assms(11) assms(3) in_flight_stable_step apply blast
  using assms(11) assms(3) in_flight_stable_step apply blast
  using assms(11) assms(3) in_flight_stable_step apply blast
  apply (meson insert_iff rec_step_syst)
  apply (meson insert_iff rec_step_syst)
  apply (meson insert_iff rec_step_syst)
  apply (meson insert_iff rec_step_syst)
  apply (meson insert_iff rec_step_syst)
  apply (meson insert_iff rec_step_syst)
  apply (meson insert_iff rec_step_syst)
  by (meson insert_iff rec_step_syst)


lemma even_glb_is_logical_glb:
  assumes "global_inv cs0"
      and "even(glb cs0)"
      and "DTML.status cs0 syst = Pending RecIdle"
  shows "logical_glb cs0 = glb cs0"
  using assms by(simp add: global_inv_def logical_glb_def)

lemma txn_rel_self_preserved_stutter:
  assumes "DTML.global_inv cs0" and
          "DTML.txn_inv (Internal pc) cs0 at" and
          "DTMS.txn_inv (External BeginResp) as0 at" and
          "global_rel cs0 as0" and
          "txn_rel (Internal pc) cs0 as0 at" and
          "tml_pre cs0 at (Internal pc)" and
          "step_correspondence cs0 at pc = None" and
          "stores as0 \<noteq> []" and
          "txn_rel b cs0 as0 at"
    shows "txn_rel b (tml_eff cs0 at (Internal pc)) as0 at"
  apply(case_tac "syst = at")
  using assms(5, 6, 9)
   apply(cases pc; simp add: txn_rel_def tml_pre_def) 
         apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
         apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
         apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
         apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
         apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
         apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
   apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
  apply(subgoal_tac "DTML.status cs0 syst = Pending RecIdle")
   defer using assms(6) apply(cases pc; simp add: unfold_coupled_auts)
  using assms(5, 6, 9)
  apply(cases pc; simp add: txn_rel_def tml_pre_def)
                apply(case_tac "b = Internal Begin2")
  using even_glb_is_logical_glb[OF assms(1)] assms(3)
                 apply(simp add: DTMS.txn_inv_def unfold_coupled_auts)
  using assms(4) assms(8) global_rel_def apply auto[1]
  apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)

  apply(case_tac "b = External BeginResp")
  apply (simp add: unfold_coupled_auts)
  apply(case_tac "b = Internal Begin1")
                apply (simp add: unfold_coupled_auts)
  apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)

  apply(case_tac "b = Internal Commit2")
  apply clarsimp using in_flight_stable_stutter[OF assms(7)]
               apply blast
  apply(case_tac "b = External CommitResp")
  using assms(7) apply (simp add: unfold_coupled_auts step_correspondence_def)
  apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)

             apply(case_tac "b = Internal Commit3")
  using assms(7) apply (simp add: unfold_coupled_auts step_correspondence_def)
             apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)

             apply(case_tac "b = External CommitResp")
  using assms(7) apply (simp add: unfold_coupled_auts step_correspondence_def)
             apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)

           apply(case_tac "b = Internal Read2 \<and> loc cs0 at \<noteq> glb cs0")
            apply simp using in_flight_stable_stutter[OF assms(7)] apply blast
  apply(rule DTML.Event_split[where b=b]; insert assms(7); simp add: step_correspondence_def unfold_coupled_auts)

  apply(case_tac "b = External (ReadResp (val cs0 at)) \<and> loc cs0 at = glb cs0")
           apply simp using in_flight_stable_stutter[OF assms(7)] apply blast

          apply(case_tac "b = External Abort")
  apply (simp add: ext_enabled_def)
  using Status.distinct(53) Status.distinct(55) Status.distinct(57) Status.distinct(69) Status.distinct(83) Status.distinct(87) Status.distinct(89) apply auto[1]
  apply(rule DTML.Event_split[where b=b]; insert assms(7); simp add: step_correspondence_def unfold_coupled_auts) apply auto[1]

         apply(case_tac "b= Internal Write2 \<and> even(loc cs0 at)")
  apply simp 
  using assms(7) in_flight_def validity_prop_stable_stutter apply auto[1]
         apply(case_tac "b= Internal Write4 \<and> odd(loc cs0 at)")
          apply simp using assms(7) in_flight_def validity_prop_stable_stutter apply auto[1]
         apply(rule DTML.Event_split[where b=b]; insert assms(7); simp add: step_correspondence_def unfold_coupled_auts)

  apply(case_tac "b = External Abort")
         apply (simp add: ext_enabled_def)

  apply(case_tac "b = Internal Write3 \<and> loc cs0 at = glb cs0")
  apply simp using assms(7) validity_prop_stable_stutter apply auto[1]
         apply(rule DTML.Event_split[where b=b]; insert assms(7); simp add: step_correspondence_def unfold_coupled_auts)

  apply(case_tac "b = Internal Write4")
        apply clarsimp
         apply(rule validity_prop_stable_stutter) 
  using assms(7) apply blast 
  apply blast using assms(2) apply(simp add: DTML.txn_inv_def) 
  using assms(6) apply blast apply blast 
         apply(rule DTML.Event_split[where b=b]; insert assms(7); simp add: step_correspondence_def unfold_coupled_auts)

      apply(case_tac "b = Internal Write5")
  apply simp using assms(7) validity_prop_stable_stutter apply blast

      apply(case_tac "b = Internal Write6")
    apply simp using assms(7) validity_prop_stable_stutter apply blast
         apply(rule DTML.Event_split[where b=b]; insert assms(7); simp add: step_correspondence_def unfold_coupled_auts)

      apply(case_tac "b = Internal Write6")
      apply simp using assms(7) validity_prop_stable_stutter apply blast
         apply(rule DTML.Event_split[where b=b]; insert assms(7); simp add: step_correspondence_def unfold_coupled_auts)

      apply(case_tac "b = Internal Write7")
      using assms(7) apply(simp add: unfold_coupled_auts step_correspondence_def)
         apply(rule DTML.Event_split[where b=b]; insert assms(7); simp add: step_correspondence_def unfold_coupled_auts)

      apply(case_tac "b = External WriteResp")   
        apply simp using assms(7) validity_prop_stable_stutter apply blast
         apply(rule DTML.Event_split[where b=b]; insert assms(7); simp add: step_correspondence_def unfold_coupled_auts)

      using DTML.txn_inv_def assms(2) assms(6) by auto


lemma txn_rel_other_preserved_stutter:
  assumes "DTML.global_inv cs0" and
          "DTML.txn_inv (Internal pc) cs0 at" and
          "global_rel cs0 as0" and
          "txn_rel (Internal pc) cs0 as0 at" and
          "tml_pre cs0 at (Internal pc)" and
          "t \<noteq> at" and
          "txn_rel b cs0 as0 t" and
          "DTML.txn_inv b cs0 t" and
          "step_correspondence cs0 at pc = None" and
          "stores as0 \<noteq> []"
    shows "txn_rel b (tml_eff cs0 at (Internal pc)) as0 t"
  apply(case_tac "syst = at")
  apply(subgoal_tac "\<not> flush pc \<longrightarrow> DTML.status cs0 t \<in> {NotStarted, Committed, Aborted}")
  defer apply (smt assms(2) assms(5) assms(6) insert_commute recovery_txns_passive syst_steps)
  defer
  using assms(5, 6, 9)
   apply(cases pc; simp add: txn_rel_def) 
         apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
         apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
         apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
         apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
     apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
     apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
     apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
     apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
     apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
     apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
     apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
     apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
     apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
     apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
     apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
     apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
     apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
     apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
     apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
     apply(rule DTML.Event_split[where b=b]; simp add: unfold_coupled_auts)
(* Rec6 *)
  apply(subgoal_tac "tml_pre (tml_eff cs0 syst (Internal Rec6)) t b \<longrightarrow> b = External BeginInv \<and> DTML.State.status cs0 t = NotStarted")
  defer using tml_pre_Rec6 
  using assms(2) apply blast defer defer
    apply(rule DTML.Event_split[where b=b]; insert assms(1, 2, 3, 5, 7); simp add: txn_rel_def)
  using global_rel_def apply blast
   apply(rule DTML.Event_split[where b=b]; insert assms(1, 2, 3, 5, 7); simp add: txn_rel_def;
       simp add: in_flight_stable_stutter tml_pre_stable_internal validity_prop_stable_stutter)
  apply(subgoal_tac "tml_pre (tml_eff cs0 syst (Internal pc)) t b \<longrightarrow> DTML.status cs0 syst = Pending RecIdle")
   defer using assms(5) unfold_tml(5) apply auto[1]
  apply(rule DTML.Event_split[where b=b]; insert assms(1, 2, 3, 5, 7); simp add: txn_rel_def)
  using assms(6) tml_pre_stable_internal_syst apply blast  
  using assms(6) tml_pre_stable_internal_syst apply blast
  apply (simp add: assms(6))
                      apply (simp add: assms(6))  
  apply (simp add: assms(6) assms(9) in_flight_stable_stutter)
                      apply (simp add: assms(6) assms(9) in_flight_stable_stutter)
  apply safe[1] 
  using assms(6) tml_pre_stable_internal_syst apply blast
  using assms(6) tml_pre_stable_internal_syst apply blast
  apply (simp add: assms(6))
  apply (simp add: assms(6))
  apply (simp add: assms(6)) 
  using assms(6) assms(9) in_flight_stable_stutter apply blast
  apply (simp add: assms(6))
                      apply (smt DTML.PC.distinct(11) DTML.PC.distinct(191) DTML.txn_inv_def Event.case(2) PC.case_eq_if PC.distinct_disc(89) assms(6) assms(8) is_writer_def le_less loc_low_stable nat_neq_iff tml_pre_stable_internal_syst)
  using assms(6) assms(9) in_flight_stable_stutter apply blast
  using assms(6) tml_pre_stable_internal_syst apply blast
  using assms(6) tml_pre_stable_internal_syst apply blast
  using assms(6) tml_pre_stable_internal_syst apply blast
  apply (simp add: assms(6))
  apply (simp add: assms(6))
  using assms(6) assms(9) in_flight_stable_stutter apply blast
  apply (simp add: assms(6))
  apply (smt DTML.PC.distinct(191) DTML.txn_inv_def Event.case(2) PC.case_eq_if PC.distinct_disc(12) PC.distinct_disc(90) assms(6) assms(8) is_writer_def le_less loc_low_stable nat_neq_iff tml_pre_stable_internal_syst)
  using assms(6) assms(9) in_flight_stable_stutter apply blast
  apply (simp add: assms(6) assms(9) in_flight_stable_stutter)
  apply (simp add: assms(6) assms(9) in_flight_stable_stutter)
  apply (simp add: assms(6) assms(9) in_flight_stable_stutter)
  apply (simp add: assms(6) assms(9) validity_prop_stable_stutter)
  apply (simp add: assms(6) assms(9) validity_prop_stable_stutter)
  apply (simp add: assms(6) assms(9) validity_prop_stable_stutter)
  apply (simp add: assms(6) assms(9) validity_prop_stable_stutter)
  apply (simp add: assms(6) assms(9) validity_prop_stable_stutter)
  apply (simp add: assms(6) assms(9) validity_prop_stable_stutter)
  apply (simp add: assms(6) assms(9) validity_prop_stable_stutter)
  apply (simp add: assms(6) assms(9) in_flight_stable_stutter)
  apply (simp add: assms(6) assms(9) in_flight_stable_stutter)
  using assms(6) assms(9) in_flight_stable_stutter apply auto[1]
  using assms(6) tml_pre_stable_internal_syst apply blast
  using assms(6) tml_pre_stable_internal_syst apply blast
  apply (simp add: assms(6))
  using assms(6) tml_pre_stable_internal_syst apply blast
  using assms(6) tml_pre_stable_internal_syst apply blast
  using assms(6) tml_pre_stable_internal_syst apply blast
  apply (metis addr_stable_internal assms(9) insert_iff rec_step_syst tml_pre_stable_internal_syst vstore_stable_stutter_not)
  apply (metis addr_stable_internal assms(9) insert_iff rec_step_syst tml_pre_stable_internal_syst vstore_stable_stutter_not)
  using assms(6) tml_pre_stable_internal_syst by blast



lemma global_rel_preserved_internal_step:
  assumes "DTML.global_inv cs0" and
          "DTML.txn_inv (Internal pc) cs0 at" and
          "global_rel cs0 as0" and
          "txn_rel (Internal pc) cs0 as0 at" and
          "tml_pre cs0 at (Internal pc)" and
          sc: "step_correspondence cs0 at pc = Some ai" and
          "stores as0 \<noteq> []"
          "\<And> e. DTMS.txn_inv e as0 at"
        shows "global_rel (tml_eff cs0 at (Internal pc)) (tms_eff as0 at (Internal ai))"
  apply(case_tac "syst = at")
  using assms(5) sc sys_not_act_internal_step apply blast
  apply(subgoal_tac "DTML.status cs0 syst = Pending RecIdle")
   defer  using assms(5) unfold_tml(5) apply auto[1]
  using sc apply(cases pc; simp add: step_correspondence_def)
  
  using assms(1-7) apply (simp add:global_rel_def)
     apply(subgoal_tac "stores (tms_eff as0 at (Internal ai)) = stores as0")
  apply(subgoal_tac "writes cs0 (tms_eff as0 at (Internal ai)) = writes cs0 as0")
      apply simp apply safe[1] 
  apply auto[1] 
  using txns_notStarted_ok_stable_step apply blast
      apply(simp add: writes_def unfold_coupled_auts)
      apply(cases "writer cs0"; simp)
      apply (auto simp add: unfold_coupled_auts) [1]
  using stores_stable_internal apply blast

  using assms(1-7) apply (simp add:global_rel_def)

  using assms(1-7)
  apply (simp add: global_rel_def stores_DoCommitWriter logical_glb_Commit2)
    apply(subgoal_tac "writes cs0 as0 = write_set as0 at")
  apply (simp add: DTML.txn_inv_def Event.case(2) Suc_pred in_flight_def logical_glb_def txns_notStarted_ok_stable_step unfold_txn_rel(1) write_count_def writes_def)
  apply (simp add: unfold_tml(5) writes_def)
  using DTML.txn_inv_def assms(5) apply auto[1]

  using assms(1-7)
  apply (auto simp add: global_rel_def stores_DoRead
           writes_Read1_lin vstore_do_read1 logical_glb_Read1 log_Read1)[1]
   apply(simp add: unfold_coupled_auts)

  using assms(1-7)
  apply (auto simp add: global_rel_def log_Write6 vstore_Write6 stores_DoWrite logical_glb_Write6 writes_Write6)
  apply(simp add: apply_partial_simp)
   apply (simp add: DTML.txn_inv_def apply_partial_upd_f)
  using txns_notStarted_ok_stable_step by blast

definition sim_rel :: "DTML.State \<Rightarrow> DTMS.State \<Rightarrow> bool"
  where
  "sim_rel cs as \<equiv> global_rel cs as \<and> (\<forall> a t. txn_rel a cs as t)"



lemma TML_BeginInv_enabled_not_syst:
  "DTML.start cs \<Longrightarrow> tml_pre cs t e \<Longrightarrow> t \<noteq> syst \<Longrightarrow> e = External BeginInv"
  by(rule DTML.Event_split[where b=e]; simp add: unfold_coupled_auts)

lemma TML_Crash_Flush_enabled_syst:
  "DTML.start cs \<Longrightarrow> tml_pre cs syst e \<Longrightarrow> e = External Crash \<or> (\<exists> l. e= Internal (Flush l))"
  by(rule DTML.Event_split[where b=e]; simp add: unfold_coupled_auts)

lemma sim_rel_start:
  "DTML.start cs \<Longrightarrow> \<exists> as. DTMS.start as \<and> sim_rel cs as"
apply(rule exI[where x= DTMS.default_start], insert default_is_start, simp)
apply(auto simp add: sim_rel_def global_rel_def write_count_def logical_glb_def
                     writes_def unfold_txn_rel unfold_coupled_auts default_start_def
                split: option.split Event.split Action.split InternalAction.split PC.split)
  by (smt PC.case_eq_if PC.disc_eq_case(22))


lemma sim_rel_external:
  "standard_sim_ext_step DTML DTMS sim_rel"
apply(unfold standard_sim_ext_step_def sim_rel_def)
apply(insert invariant_elim[OF DTML.total_inv], simp)
apply(insert invariant_elim[OF DTMS.total_inv], simp)
apply(insert precondition_external global_rel_preserved_external txn_rel_preserved_external_other txn_rel_preserved_external_self)
by metis

lemma sim_rel_stutter:
  "standard_sim_stutter DTML DTMS step_correspondence sim_rel"
apply(unfold standard_sim_stutter_def sim_rel_def)
apply(insert invariant_elim[OF DTML.total_inv], simp)
apply(insert invariant_elim[OF DTMS.total_inv], simp)
apply(insert global_rel_preserved_internal_stutter txn_rel_self_preserved_stutter txn_rel_other_preserved_stutter)
by metis

lemma sim_rel_internal_step:
  "standard_sim_int_step DTML DTMS step_correspondence sim_rel"
apply(unfold standard_sim_int_step_def sim_rel_def)
apply(insert invariant_elim[OF DTML.total_inv], simp)
apply(insert invariant_elim[OF DTMS.total_inv], simp)
apply(insert precondition_internal_step global_rel_preserved_internal_step txn_rel_self_preserved_internal_step txn_rel_other_preserved_internal_step)
by metis

lemma DTML_simulation:
  "standard_simulation DTML DTMS step_correspondence sim_rel"
      by(insert sim_rel_start sim_rel_external sim_rel_stutter sim_rel_internal_step, auto simp add: standard_simulation_def)

lemma DTML_correct:
  "traces (ioa DTML) \<subseteq> traces (ioa DTMS)"
using standard_simulation_trace_inclusion DTML_simulation by metis

end


==> anc/DTMS.thy <==
theory DTMS
imports Transitions Interface
begin
  
datatype InternalAction =
    DoCommitReadOnly nat
  | DoCommitWriter
  | do_read: DoRead L nat
  | do_write: DoWrite L V

datatype PC =
    CommitPending
  | ReadPending L
  | WritePending L V

type_synonym Status = "PC Interface.Status"
  
record State = StoresState +
  status :: "T \<Rightarrow> Status"
  begin_index :: "T \<Rightarrow> nat"
  read_set :: "T \<Rightarrow> L \<Rightarrow> V option"
  write_set :: "T \<Rightarrow> L \<Rightarrow> V option"
  
definition start :: "State \<Rightarrow> bool"
  where
  "start s \<equiv>
      (\<forall> t. status s t = NotStarted)
    \<and> (\<forall> t. read_set s t = Map.empty)
    \<and> (\<forall> t. write_set s t = Map.empty)
    \<and> stores s = [\<lambda> l. v0]"

definition default_start :: State
  where
  "default_start =
     \<lparr> stores = [\<lambda> l. v0],
       status = (\<lambda> t. NotStarted),
       begin_index = (\<lambda> t. 0),
       read_set = (\<lambda> t. Map.empty),
       write_set = (\<lambda> t. Map.empty)\<rparr>"

lemma default_is_start:
  "start default_start"
  by(simp add: start_def default_start_def)


definition valid_index :: "State \<Rightarrow> T \<Rightarrow> nat \<Rightarrow> bool"    
    where
    "valid_index s t n \<equiv>
      begin_index s t \<le> n \<and> n < length(stores s) \<and>
      read_consistent ((stores s)! n) (read_set s t)"
    
definition update_status :: "T \<Rightarrow> Status \<Rightarrow> State \<Rightarrow> State"
  where
  "update_status t st s \<equiv> s\<lparr> status := ((status s) (t := st))\<rparr>"

definition update_begin_index :: "T \<Rightarrow> nat \<Rightarrow> State \<Rightarrow> State"
  where
  "update_begin_index t n s \<equiv> s\<lparr> begin_index := ((begin_index s) (t := n)) \<rparr>"

definition update_write_set :: "T \<Rightarrow> L \<Rightarrow> V \<Rightarrow> State \<Rightarrow> State"
  where
  "update_write_set t l v s \<equiv> s\<lparr> write_set := update_partial t l v (write_set s)\<rparr>"  

definition update_read_set :: "T \<Rightarrow> L \<Rightarrow> V \<Rightarrow> State \<Rightarrow> State"
  where
  "update_read_set t l v s \<equiv> s\<lparr> read_set := update_partial t l v (read_set s)\<rparr>"  

(*New *)
definition update_status_crashed :: "State \<Rightarrow> State"
  where
  "update_status_crashed s \<equiv> 
      s\<lparr> status := \<lambda> t. if t \<noteq> syst \<and> (status s t) \<notin> {NotStarted, Aborted, Committed}
                        then Aborted else (status s t) \<rparr>"


definition update_stores_crashed :: "State \<Rightarrow> State"
  where
  "update_stores_crashed s \<equiv> 
      s\<lparr> stores := [last (stores s)]\<rparr>"



definition status_enabled :: "State \<Rightarrow> T \<Rightarrow> InternalAction Event \<Rightarrow> bool"
  where
  "status_enabled s t e \<equiv>
    case e of
      Internal a \<Rightarrow>
         t \<noteq> syst \<and>
         (case a of
           DoRead l n \<Rightarrow> status s t = Pending(ReadPending l)
           |
           DoCommitReadOnly n \<Rightarrow> status s t = Pending(CommitPending)
           |
           DoCommitWriter \<Rightarrow> status s t = Pending(CommitPending)
           |
           DoWrite l v \<Rightarrow> status s t = Pending(WritePending l v)
           )
      |
      External a \<Rightarrow> ext_enabled (status s t) t a"

definition tms_pre :: "State \<Rightarrow> T \<Rightarrow> InternalAction Event \<Rightarrow> bool"
  where
  "tms_pre s t e \<equiv>
      status_enabled s t e
      \<and>
      (case e of
        Internal a \<Rightarrow>
           (case a of
             DoRead l n \<Rightarrow> (l : dom (write_set s t) \<or> valid_index s t n)
             |
             DoCommitReadOnly n \<Rightarrow> (write_set s t = Map.empty \<and> valid_index s t n)
             |
             DoCommitWriter \<Rightarrow> write_set s t \<noteq> Map.empty \<and> read_consistent (last (stores s)) (read_set s t)
             |
             DoWrite l v \<Rightarrow> True
             )
        |
        External a \<Rightarrow> True)"

lemma syst_Crash: "tms_pre s t (External Crash) \<longleftrightarrow> t = syst" 
  by(simp add: tms_pre_def status_enabled_def ext_enabled_def) 

        
definition ext_eff :: "State \<Rightarrow> T \<Rightarrow> Interface.Action \<Rightarrow> State"
  where
  "ext_eff s0 t a \<equiv>
    case a of
        BeginInv \<Rightarrow>
          s0 ;; (update_status t BeginResponding)
             ;; (update_begin_index t (length (stores s0) - 1))
      | BeginResp \<Rightarrow> s0 ;; update_status t Ready
      | CommitInv \<Rightarrow> s0 ;; update_status t (Pending CommitPending)
      | CommitResp \<Rightarrow> s0 ;; update_status t CommitResponding
      | ReadInv l \<Rightarrow> s0 ;; update_status t (Pending (ReadPending l))
      | ReadResp v \<Rightarrow> s0 ;; update_status t Ready
      | WriteInv l v \<Rightarrow> s0 ;; update_status t (Pending (WritePending l v))
      | WriteResp \<Rightarrow> s0 ;; update_status t Ready
      | Abort \<Rightarrow> s0 ;; update_status t Aborted
      | Crash \<Rightarrow> s0 ;; update_status_crashed ;; update_stores_crashed
    "

definition
  "value_for s ws l \<equiv> case (ws l) of None \<Rightarrow> s l | Some v \<Rightarrow> v"

(*
lemma value_for_write_back [simp]:
  "n < length ss \<Longrightarrow> value_for ((write_back ws' ss)!n) ws l = value_for (ss!n) ws l"
  by simp
*)

definition int_eff :: "State \<Rightarrow> T \<Rightarrow> InternalAction \<Rightarrow> State"
  where
  "int_eff s0 t ia \<equiv>
    case ia of
        DoRead l n \<Rightarrow>
          let v = (value_for ((stores s0)!n) (write_set s0 t) l) in
            s0 ;; (update_read_set t l v) when (l \<notin> dom (write_set s0 t))
               ;; (update_status t (ReadResponding v))
                         
      | DoWrite l v \<Rightarrow>
          s0 ;; (update_write_set t l v)
             ;; (update_status t WriteResponding)
             
      | DoCommitReadOnly n \<Rightarrow>
          s0 ;; update_status t CommitResponding
      
      | DoCommitWriter \<Rightarrow>
          s0 ;; (update_status t CommitResponding)
             ;; (\<lambda> s. s\<lparr> stores := (write_back (write_set s t) (stores s)) \<rparr>)
      "
      

definition tms_eff :: "State \<Rightarrow> T \<Rightarrow> InternalAction Event \<Rightarrow> State"
  where
  "tms_eff s t e \<equiv> case e of Internal i \<Rightarrow> int_eff s t i | 
                              External a \<Rightarrow> ext_eff s t a"

definition DTMS  :: "(State, InternalAction) DAut"
  where
  "DTMS \<equiv> \<lparr> DAut.start = start,
            DAut.pre = tms_pre,
            DAut.eff = tms_eff\<rparr>"

declare DTMS_def [simp]


lemma Event_split:
  "\<lbrakk>b = External BeginInv \<Longrightarrow> P;
    b = External BeginResp \<Longrightarrow> P;
    \<And> l. b = External (ReadInv l) \<Longrightarrow> P;
    \<And> l n. b = Internal (DoRead l n) \<Longrightarrow> P;
    \<And> v. b = External (ReadResp v) \<Longrightarrow> P;
    \<And> l v. b = External (WriteInv l v) \<Longrightarrow> P;
    \<And> l v. b = Internal (DoWrite l v) \<Longrightarrow> P;
    b = External WriteResp \<Longrightarrow> P;
    b = External CommitInv \<Longrightarrow> P;
    b = Internal DoCommitWriter \<Longrightarrow> P;
    \<And> n. b = Internal (DoCommitReadOnly n) \<Longrightarrow> P;
    b = External CommitResp \<Longrightarrow> P;
    b = External Abort \<Longrightarrow> P ; 
    b = External Crash \<Longrightarrow> P\<rbrakk>
   \<Longrightarrow>
    P"
apply(cases rule: Event.exhaust[where y=b])
apply(auto simp add: split: Event.split)
apply (meson Action.exhaust_sel)
by (meson InternalAction.exhaust)

lemmas unfold_updates =
  update_status_def
  update_write_set_def
  update_begin_index_def
  update_read_set_def
  update_stores_crashed_def
  update_status_crashed_def

lemmas unfold_pre =
  tms_pre_def
  status_enabled_def

lemmas unfold_tms2 =
  Transitions.pre_def Transitions.eff_def Transitions.start_def
  start_def ext_eff_def int_eff_def tms_eff_def
  unfold_pre
  unfold_updates

lemmas unfold_all_tms2 =
  unfold_tms2
  Utilities.utility_simps
  ext_enabled_def

lemmas splits = Event.split Action.split InternalAction.split if_splits

lemma begin_index_stable:
  "\<lbrakk>tms_pre s at a; a \<noteq> External BeginInv \<or> t \<noteq> at\<rbrakk>
   \<Longrightarrow>
   begin_index (tms_eff s at a) t = begin_index s t"
  by (auto simp add: unfold_all_tms2 split: splits)

lemma stores_stable_external:
  "\<lbrakk>a \<noteq>  Crash\<rbrakk>
   \<Longrightarrow>
   stores (tms_eff s at (External a)) = stores s"
by(auto simp add: unfold_all_tms2 split: splits)

lemma stores_stable_internal:
  "\<lbrakk>a \<noteq> DoCommitWriter\<rbrakk>
   \<Longrightarrow>
   stores (tms_eff s at (Internal a)) = stores s"
by(auto simp add: unfold_all_tms2 split: splits)


lemma stores_DoCommitWriter:
  "stores (tms_eff s at (Internal DoCommitWriter)) = append (stores s) [apply_partial (last (stores s)) (write_set s at)]"
by(simp add: unfold_all_tms2 split: splits)


lemma stores_DoRead:
  "stores (tms_eff s at (Internal (DoRead l v))) = stores s"
  by(simp add: unfold_all_tms2 split: splits)


lemma stores_DoWrite:
  "stores (tms_eff s at (Internal (DoWrite l v))) = stores s"
  by(simp add: unfold_all_tms2 split: splits)


(*
lemma stores_update_crash:
  "\<lbrakk>tms_pre s at a; a = Internal Crash\<rbrakk>
   \<Longrightarrow>
   stores (tms_eff s at a) =
    (stores s) (0 := Some (apply_partial (store_at s (max_index s)) (write_set s at)))"
by(auto simp add: unfold_all_tms2 split: InternalAction.split)
*)

lemma dom_stores_update_crash [simp]:
  "\<lbrakk> tms_pre s at (External Crash)\<rbrakk>
    \<Longrightarrow>
    stores (tms_eff s at (External Crash)) = [last (stores s)]"
  by (simp add: unfold_all_tms2)

lemma read_set_stable [simp]:
  "\<lbrakk>(\<forall> l n. a \<noteq> Internal (DoRead l n)) \<or> t \<noteq> at\<rbrakk>
   \<Longrightarrow>
   read_set (tms_eff s at a) t = read_set s t"
  by(auto simp add: unfold_all_tms2 update_partial_def
        value_for_def split: splits)

lemma read_set_stable_DoRead [simp]:
  assumes "l \<in> dom (write_set s at)"
  shows "read_set (tms_eff s at (Internal (DoRead l n))) at = read_set s at"
  apply(auto simp add: unfold_all_tms2 update_partial_def
        value_for_def split: splits)
  using assms by blast

lemma read_set_Read_from_mem [simp]:
  "\<lbrakk>l \<notin> dom (write_set s at)\<rbrakk>
   \<Longrightarrow>
   read_set (tms_eff s at (Internal (DoRead l n))) at =
        (read_set s at)(l \<mapsto> ((stores s!n) l))"
  by(auto simp add: unfold_all_tms2 value_for_def update_partial_def split: splits)

lemma write_set_stable_external [simp]:
  "write_set (tms_eff s at (External a)) t = write_set s t"
  by(auto simp add: unfold_all_tms2 split: splits)

lemma write_set_stable_internal [simp]:
  assumes "t \<noteq> at \<or> (\<forall> l v. a \<noteq> DoWrite l v)"
  shows "write_set (tms_eff s at (Internal a)) t = write_set s t"
using assms by(auto simp add: unfold_all_tms2 update_partial_def split: splits)

lemma write_set_update [simp]:
  "write_set (tms_eff s at (Internal (DoWrite l v))) at = (write_set s at)(l := Some v)"
  by(auto simp add: unfold_all_tms2)

lemma status_stable [simp]:
    "\<lbrakk>t \<noteq> at; a \<noteq> External Crash\<rbrakk>
     \<Longrightarrow>
     status (tms_eff s at a) t = status s t"
  by (auto simp add: unfold_all_tms2 split: splits)

(*Need this in txn_inv (status s t = NotStarted \<longrightarrow>  read_set s t = Map.empty) \<and> *)

definition txn_inv :: "InternalAction Event \<Rightarrow> State \<Rightarrow> T \<Rightarrow> bool"
  where
  "txn_inv e s t \<equiv>
     (status_enabled s t e \<longrightarrow>
     (case e of
       (External BeginInv) \<Rightarrow> read_set s t = Map.empty \<and> write_set s t = Map.empty
       |
       (External BeginResp) \<Rightarrow>   begin_index s t < length (stores s)
                               \<and> read_set s t = Map.empty
                               \<and> write_set s t = Map.empty
       |
       (Internal (DoRead l n)) \<Rightarrow> begin_index s t < length (stores s)
       |
       (External (ReadResp v)) \<Rightarrow> begin_index s t < length (stores s)
       |
       (Internal (DoWrite l v)) \<Rightarrow> begin_index s t < length (stores s)
       |
       (External WriteResp) \<Rightarrow> begin_index s t < length (stores s)
                               \<and> write_set s t \<noteq> Map.empty
       |
       (Internal (DoCommitReadOnly n)) \<Rightarrow> begin_index s t < length (stores s)
       |
       (Internal DoCommitWriter) \<Rightarrow> begin_index s t < length (stores s)
       |
       (External CommitResp) \<Rightarrow> True
       |
       (External Abort) \<Rightarrow> True
       |
       (External Crash) \<Rightarrow> True
       |
       _ \<Rightarrow> 
            begin_index s t < length (stores s)))"


(*
lemma txn_inv_preserved_self:
  "\<lbrakk>reach TML s;
    status s at = NotStarted;
    txn_inv e s at\<rbrakk>
    \<Longrightarrow>
    read_set s at = Map.empty"
  apply (auto simp add: txn_inv_def unfold_all_tms2 split: if_splits splits intro:Event_split[where b=e])
*)

lemma txn_inv_preserved_self:
  "\<lbrakk>reach TML s;
    stores s \<noteq> [];
    txn_inv e s at;
    tms_pre s at e\<rbrakk>
    \<Longrightarrow>
    txn_inv b (tms_eff s at e) at"
  apply(cases rule: Event_split[where b=e]; cases rule: Event_split[where b=b];
    simp add: unfold_tms2 txn_inv_def ext_enabled_def rev_app_def)
  by(auto simp add: unfold_all_tms2 txn_inv_def syst_Crash update_partial_def
                split: if_splits splits)

lemma txn_inv_preserved_other:
  assumes "stores s \<noteq> []" and
          "txn_inv b s t" and
          "t \<noteq> at" and
          "tms_pre s at e"
        shows "txn_inv b (tms_eff s at e) t"
  using assms
  apply(cases rule: Event_split[where b=b]; cases rule: Event_split[where b=e])
  by(auto simp add: unfold_all_tms2 txn_inv_def update_partial_def)

lemma total_inv_initial:
  "start s \<Longrightarrow> stores s \<noteq> [] \<and> (\<forall> e t. txn_inv e s t)"
by (auto simp add: start_def txn_inv_def dom_def
                    unfold_pre ext_enabled_def split: if_splits splits)

lemma store_inv_preserved:
  "stores s \<noteq> [] \<Longrightarrow> stores (tms_eff s t e) \<noteq> []"
  apply(cases rule: Event_split[where b=e])
  by(auto simp add: unfold_all_tms2 txn_inv_def
                split: if_splits splits)

lemma total_inv:
  "invariant (ioa DTMS) (\<lambda> s. stores s \<noteq> [] \<and> (\<forall> e t. txn_inv e s t))"
  apply(rule invariant_intro)
  apply(rule total_inv_initial, simp)
  apply(unfold preserved_def)
  using  txn_inv_preserved_self txn_inv_preserved_other store_inv_preserved
  by (metis DAut.select_convs(2) DAut.select_convs(3) DTMS_def)

lemma read_consistent_stable:
  "\<lbrakk>stores s \<noteq> [];
    n < length(stores s);
    e \<noteq> External Crash;
    read_consistent (stores s ! n) rs\<rbrakk>
   \<Longrightarrow>
   read_consistent (stores (tms_eff s at e) ! n) rs"
  apply(cases rule: Event_split[where b=e])
  by(auto simp add: unfold_all_tms2 txn_inv_def
                split: if_splits splits)


end

==> anc/Interface.thy <==
theory Interface
imports RWMemory
begin


(* Transactions *)

type_synonym T = "nat"
consts TWriter :: "T set"
definition TReader :: "T set" where "TReader = {t . t \<notin> TWriter}"

(* The actions of TM automata *)

datatype Action = 
    begin_inv: BeginInv
  | begin_resp: BeginResp
  | commit_inv: CommitInv
  | commit_resp: CommitResp
  | abort: Abort
  | read_inv: ReadInv (loc: L)
  | read_resp: ReadResp (val : V)
  | write_inv: WriteInv (loc: L)(val : V)
  | write_resp: WriteResp
  | crash: Crash

datatype 'i Event =
    External Action
  | Internal 'i

type_synonym 'i TM_Event = "T * 'i Event"

datatype Hidden = Tau

type_synonym IOA_Event = "T * Hidden Event"

datatype 'pc Status =
    NotStarted
  | BeginResponding
  | WriteResponding
  | ReadResponding V
  | CommitResponding
  | AbortPending
  | Ready
  | Committed
  | Aborted
  | Pending 'pc


consts syst :: T

definition ext_enabled :: "'pc Status \<Rightarrow> T \<Rightarrow> Action \<Rightarrow> bool"
  where
  "ext_enabled s t a \<equiv>
    (a = Crash \<and> t = syst) \<or>
    (t \<noteq> syst \<and>
    ((s = NotStarted \<and> a = BeginInv)
    \<or>
    (s = Ready \<and> (\<exists> l v. a = WriteInv l v))
    \<or>
    (s = Ready \<and> (\<exists> l. a = ReadInv l))
    \<or>
    (s = Ready \<and> a = CommitInv)
    \<or>
    (s = BeginResponding \<and> a = BeginResp)
    \<or>
    (s = WriteResponding \<and> a = WriteResp)
    \<or>
    (s = CommitResponding \<and> a = CommitResp)
    \<or>
    (\<exists> v. s = ReadResponding v \<and> a = ReadResp v)
    \<or>
    (s \<notin> {NotStarted, Ready, CommitResponding, Committed, Aborted} \<and> a = Abort)))"

end

==> anc/RWMemory.thy <==
theory RWMemory
imports Main Utilities
begin

(* Semantics of RW-Memory objects*)

(* Types for locations, values and transactions. Ideally we could use typedecl
   to declare an uninterpreted type, but then we run into an error where the
   type does not satisfy the class (sort?) equals
*)

type_synonym L = "nat"
type_synonym V = "nat"
consts v0 :: "V"
 
record StoresState =
  stores :: "(L \<Rightarrow> V) list"

abbreviation write_back :: "(L \<Rightarrow> V option) \<Rightarrow> (L \<Rightarrow> V) list \<Rightarrow> (L \<Rightarrow> V) list"  
  where
  "write_back ws ss \<equiv> append ss [apply_partial (last ss) ws]"

lemma write_back_n1 [simp]:
  "n < length ss \<Longrightarrow> (write_back ws ss)!n = ss!n"
  by(simp add: nth_append)

lemma write_back_n2 [simp]:
  "n = length ss \<Longrightarrow> (write_back ws ss)!n = apply_partial (last ss) ws"
  by(simp add: apply_partial_def)

definition update_partial :: "'a \<Rightarrow> L \<Rightarrow> V \<Rightarrow> ('a \<Rightarrow> L \<Rightarrow> V option) \<Rightarrow> 'a \<Rightarrow> L \<Rightarrow> V option"
  where
  "update_partial t l v p \<equiv> p(t := ((p t) (l := (Some v))))"

lemma [simp]:
    "t \<noteq> t' \<Longrightarrow> (update_partial t l v p) t' l' = p t' l'"
  by(simp add: update_partial_def)

lemma [simp]:
    "l \<noteq> l' \<Longrightarrow> (update_partial t l v p) t' l' = p t' l'"
  by(simp add: update_partial_def)

lemma [simp]:
    "(update_partial t l v p) t l = Some v"
  by(simp add: update_partial_def)

definition read_consistent :: "(L \<Rightarrow> V) \<Rightarrow> (L \<Rightarrow> V option) \<Rightarrow> bool"              
  where
  "read_consistent st rs \<equiv>
    \<forall> l. case (rs l) of Some v \<Rightarrow> v = st l | None \<Rightarrow> True"

lemma read_consistent_pres:
  assumes "read_consistent st rs"
  shows "read_consistent st (rs(x \<mapsto> st x))"
  using assms read_consistent_def by auto

end


==> anc/Transitions.thy <==
theory Transitions
imports "~~/src/HOL/HOLCF/IOA/IOA" "Interface"
begin

record ('s, 'i) DAut =
  start :: "'s \<Rightarrow> bool"
  pre   :: "('s \<Rightarrow> T \<Rightarrow> 'i Event \<Rightarrow> bool)"
  eff   :: "('s \<Rightarrow> T \<Rightarrow> 'i Event \<Rightarrow> 's)"

definition preserved :: "('s, 'i) DAut \<Rightarrow> ('s \<Rightarrow> bool) \<Rightarrow> 's \<Rightarrow> bool"
  where
  "preserved aut P s \<equiv> \<forall> t a. P s \<and> pre aut s t a \<longrightarrow> P (eff aut s t a)"


definition local_preserved :: "('s, 'i) DAut \<Rightarrow> ('s => T \<Rightarrow> bool) \<Rightarrow> 's \<Rightarrow> bool"
  where
  "local_preserved aut P s \<equiv> preserved aut (\<lambda> s1. \<forall> t. P s1 t) s"

definition noninterference_preserved :: "('s, 'i) DAut \<Rightarrow> ('s => T \<Rightarrow> T \<Rightarrow> bool) \<Rightarrow> 's \<Rightarrow> bool"
  where
  "noninterference_preserved aut P s \<equiv> preserved aut (\<lambda> s1. \<forall> t t'. t \<noteq> t' \<longrightarrow> P s1 t t') s"

lemma preserved_intro:
  "\<lbrakk>\<And> at a. \<lbrakk>P s; pre dt s at a\<rbrakk> \<Longrightarrow>  P (eff dt s at a)\<rbrakk>
   \<Longrightarrow>
   preserved dt P s"
 by (unfold preserved_def, blast)

lemma local_preserved_intro_single:
  "\<lbrakk>\<And> t at a. \<lbrakk>P s t; pre dt s at a; \<forall> t1. P s t1 \<rbrakk> \<Longrightarrow>  P (eff dt s at a) t\<rbrakk>
   \<Longrightarrow>
   local_preserved dt P s"
by (unfold local_preserved_def preserved_def, blast)

lemma local_preserved_intro:
  "\<lbrakk>\<And> at a. \<lbrakk>P s at; pre dt s at a\<rbrakk> \<Longrightarrow> P (eff dt s at a) at;
    \<And> t at a. \<lbrakk>P s t; pre dt s at a; t \<noteq> at; \<forall> t1. P s t1 \<rbrakk> \<Longrightarrow>  P (eff dt s at a) t\<rbrakk>
   \<Longrightarrow>
   local_preserved dt P s"
by (unfold local_preserved_def preserved_def, blast)

lemma noninterference_preserved_intro_single:
  "\<lbrakk>\<And> t t' at a. \<lbrakk>t \<noteq> t'; P s t t'; pre dt s at a; \<forall> t1 t2. t1 \<noteq> t2 \<longrightarrow> P s t1 t2 \<rbrakk>
    \<Longrightarrow> 
    P (eff dt s at a) t t'\<rbrakk>
   \<Longrightarrow>
   noninterference_preserved dt P s"
by (unfold noninterference_preserved_def preserved_def, blast)
  
definition sig :: "('s, 'i) DAut \<Rightarrow> IOA_Event signature"
  where
  "sig aut \<equiv> ({}, {(t, a). a \<noteq> Internal Tau}, {(t, a). a = Internal Tau})"

definition trans :: "('s, 'i) DAut \<Rightarrow> ('s * IOA_Event * 's) set"
  where
  "trans aut \<equiv>
       {(s0, (t, a), s1).
          case a of
              Internal Tau \<Rightarrow> (\<exists> i. pre aut s0 t (Internal i) \<and> s1 = eff aut s0 t (Internal i))
            | External a \<Rightarrow> (pre aut s0 t (External a) \<and> s1 = eff aut s0 t (External a))}"

definition ioa :: "('s, 'i) DAut \<Rightarrow> (IOA_Event, 's) ioa"
  where
  "ioa aut \<equiv>
    (sig aut,
     {s . start aut s},
     (trans aut),
     {},
     {})"

definition reach :: "('s, 'i) DAut \<Rightarrow> 's \<Rightarrow> bool"
  where
  "reach aut s \<equiv> reachable (ioa aut) s"

lemmas unfold_dtrans =
  pre_def eff_def fst_def snd_def

definition local_invariant :: "('s, 'i) DAut \<Rightarrow> ('s \<Rightarrow> T \<Rightarrow> bool) \<Rightarrow> bool"
  where
  "local_invariant aut I \<equiv> \<forall> s. reach aut s \<longrightarrow> (\<forall> t. I s t)"

definition noninterference_invariant :: "('s, 'i) DAut \<Rightarrow> ('s \<Rightarrow> T \<Rightarrow> T \<Rightarrow> bool) \<Rightarrow> bool"
  where
  "noninterference_invariant aut I \<equiv> \<forall> s. reach aut s \<longrightarrow> (\<forall> t t'. t \<noteq> t' \<longrightarrow> I s t t')"

lemma invariant_intro:
  "\<lbrakk>\<And> s. start aut s \<Longrightarrow> P s;
    \<And> s. reach aut s \<Longrightarrow>  preserved aut P s\<rbrakk>
    \<Longrightarrow>
    invariant (ioa aut) P"
  proof (rule invariantI [of "ioa aut" P])
  fix aut P and s
  assume start: "\<And> s :: 's. start aut s \<Longrightarrow> P s" and (*TODO: resolve warning w.out breaking proof *)
         ioa_start: "s \<in> starts_of (ioa aut)"
  from start ioa_start show "P s" by (auto simp add: starts_of_def ioa_def)
  next
  fix s a t
  assume pres: "\<And> s. reach aut s \<Longrightarrow> preserved aut P s" and
         hyp: "P s" and
         ioa_reach: "reachable (ioa aut) s"
  from ioa_reach have "reach aut s" by (simp add: reach_def) 
  from this pres hyp 
  show "s \<midarrow>a\<midarrow>ioa aut\<rightarrow> t \<longrightarrow> P t"
    by (auto simp add: preserved_def trans_of_def ioa_def trans_def Event.exhaust Hidden.exhaust
                  split: Event.split) 
     (smt Event.exhaust Hidden.case Hidden.exhaust)    
  qed


lemma local_invariant_intro:
  "\<lbrakk>(\<And> s t. start aut s \<Longrightarrow> P s t);
    (\<And> s. reach aut s \<Longrightarrow> local_preserved aut P s)
    \<rbrakk>
  \<Longrightarrow>
  local_invariant aut P"
apply(insert invariant_intro[where aut=aut and P="\<lambda> s. \<forall> t. P s t"])
apply(unfold local_preserved_def invariant_def local_invariant_def reach_def)
apply(blast)
done

lemma noninterference_invariant_intro:
  "\<lbrakk>(\<And> s t t'. start aut s \<and> t \<noteq> t' \<Longrightarrow> P s t t');
    (\<And> s. reach aut s \<Longrightarrow> noninterference_preserved aut P s)
    \<rbrakk>
  \<Longrightarrow>
  noninterference_invariant aut P"
apply(insert invariant_intro[where aut=aut and P="\<lambda> s. \<forall> t1 t2. t1\<noteq>t2 \<longrightarrow> P s t1 t2"])
apply(unfold noninterference_preserved_def invariant_def noninterference_invariant_def reach_def)
apply(blast)
done

lemma invariant_elim:
  "\<lbrakk> invariant (ioa aut) P; reach aut s \<rbrakk> \<Longrightarrow> P s"
by (simp add: invariantE reach_def)

lemma local_invariant_elim:
  "\<lbrakk> local_invariant aut P; reach aut s \<rbrakk> \<Longrightarrow> P s t"
by (simp add: local_invariant_def invariantE reach_def)

lemma noninterference_invariant_elim:
  "\<lbrakk> noninterference_invariant aut P; t \<noteq> t'; reach aut s \<rbrakk> \<Longrightarrow> P s t t'"
by (simp add: noninterference_invariant_def invariantE reach_def)


lemma invariant_strengthen:
  "\<lbrakk>invariant (ioa aut) P;
    (\<forall> s . P s \<longrightarrow> Q s)
    \<rbrakk>
    \<Longrightarrow>
    invariant (ioa aut) Q"
by (simp add: invariant_def)

lemma local_invariant_strengthen:
  "\<lbrakk>local_invariant aut P;
    (\<forall> s t . P s t \<longrightarrow> Q s t)
    \<rbrakk>
    \<Longrightarrow>
    local_invariant aut Q"
by (simp add: local_invariant_def)


definition standard_sim_ext_step :: "('sc, 'ic) DAut \<Rightarrow> ('sa, 'ia) DAut \<Rightarrow> ('sc \<Rightarrow> 'sa \<Rightarrow> bool) \<Rightarrow> bool"
  where
  "standard_sim_ext_step C A R \<equiv>
    \<forall> cs as a at. reach C cs \<and> reach A as \<longrightarrow>
      R cs as \<and> pre C cs at (External a)
       \<longrightarrow>
        pre A as at (External a) \<and> R (eff C cs at (External a)) (eff A as at (External a))"

definition standard_sim_stutter :: "('sc, 'ic) DAut \<Rightarrow> ('sa, 'ia) DAut \<Rightarrow> ('sc \<Rightarrow> T \<Rightarrow> 'ic \<Rightarrow> 'ia option) \<Rightarrow>('sc \<Rightarrow> 'sa \<Rightarrow> bool) \<Rightarrow> bool"
   where
   "standard_sim_stutter C A sc R \<equiv>
    \<forall> cs as ic at. reach C cs \<and> reach A as \<longrightarrow>
       R cs as \<and> pre C cs at (Internal ic) \<and> sc cs at ic = None
         \<longrightarrow>
          R (eff C cs at (Internal ic)) as"

definition standard_sim_int_step :: "('sc, 'ic) DAut \<Rightarrow> ('sa, 'ia) DAut \<Rightarrow> ('sc \<Rightarrow> T \<Rightarrow> 'ic \<Rightarrow> 'ia option) \<Rightarrow>('sc \<Rightarrow> 'sa \<Rightarrow> bool) \<Rightarrow> bool"
   where
   "standard_sim_int_step C A sc R \<equiv>
    \<forall> cs as ic ia at. reach C cs \<and> reach A as \<longrightarrow>
      R cs as \<and> pre C cs at (Internal ic) \<and> sc cs at ic = Some ia
        \<longrightarrow>
          pre A as at (Internal ia) \<and>R (eff C cs at (Internal ic)) (eff A as at (Internal ia))"

definition standard_simulation :: "('sc, 'ic) DAut \<Rightarrow> ('sa, 'ia) DAut \<Rightarrow> ('sc \<Rightarrow> T \<Rightarrow> 'ic \<Rightarrow> 'ia option) \<Rightarrow>('sc \<Rightarrow> 'sa \<Rightarrow> bool) \<Rightarrow> bool"
  where
  "standard_simulation C A sc R \<equiv>
    (\<forall> cs. start C cs \<longrightarrow> (\<exists> as. R cs as \<and> start A as))
    \<and>
    standard_sim_ext_step C A R
    \<and>
    standard_sim_stutter C A sc R
    \<and>
    standard_sim_int_step C A sc R"

(* TODO fix the proofs below *)

lemma standard_simulation_internal_move:
    assumes  sim: "standard_simulation C A sc R" and
           reach_C: "reachable (ioa C) cs" and
           step: "pre C cs (fst p) (Internal i) \<and> cs' = eff C cs (fst p) (Internal i)" and
           rel: "R cs as" and
           reach_A: "reachable (ioa A) as"
    shows "\<exists>as'. R cs' as' \<and> reachable (ioa A) as' \<and> (\<exists>ex. move (ioa A) ex as (fst p, Internal Tau) as')"
proof (cases "sc cs (fst p) i = None")
  assume none: "sc cs (fst p) i = None"
  have stutter_rel: "R cs' as" using sim
    by (simp add: standard_sim_stutter_def standard_simulation_def none local.step reach_A reach_C reach_def rel)
  have stutter_move: "\<exists>ex. move (ioa A) ex as (fst p, Internal Tau) as"
    apply(rule exI[where x="nil"])
    by (simp add: move_def ioa_def externals_def sig_def asig_triple_proj ioa_triple_proj)
  show ?thesis using stutter_move stutter_rel reach_A by blast
next
  assume some: "sc cs (fst p) i \<noteq> None"
  have step_rel: "R cs' (eff A as (fst p) (Internal (the (sc cs (fst p) i))))" using sim
    by (simp add: local.step reach_A reach_C reach_def rel some standard_sim_int_step_def standard_simulation_def)
  have atrans: "as \<midarrow>(fst p, Internal Tau)\<midarrow>(ioa A)\<rightarrow> (eff A as (fst p) (Internal (the (sc cs (fst p) i))))"
    using some step sim reach_C reach_A rel
    apply(unfold trans_def ioa_def trans_of_def, simp)
    apply(rule exI[where x="the(sc cs (fst p) i)"])
    apply (auto simp add: trans_def ioa_def trans_of_def standard_simulation_def standard_sim_int_step_def)
    by (meson reach_A reach_C reach_def)
  have step_reach: "reachable (ioa A) (eff A as (fst p) (Internal (the (sc cs (fst p) i))))"
    using reach_A atrans by (meson reachable.reachable_n)
  from atrans have step_move: "(\<exists>ex. move (ioa A) ex as (fst p, Internal Tau) (eff A as (fst p) (Internal (the (sc cs (fst p) i)))))"
    apply -
    apply(rule exI[where x="[((fst p, Internal Tau), eff A as (fst p) (Internal (the (sc cs (fst p) i))))!]"])
    by(simp add: move_def ioa_def trans_def)
  from step_rel step_reach step_move show ?thesis by blast
qed

lemma standard_simulation_move:
  assumes  sim: "standard_simulation C A sc R" and
           reach_C: "reachable (ioa C) cs" and
           step: "(cs, p, cs') : trans C" and
           rel: "R cs as" and
           reach_A: "reachable (ioa A) as"
   shows "\<exists>as' ex. (cs', as') \<in> {(x, y). R x y \<and> reachable (ioa A) y} \<and> move (ioa A) ex as p as'"
  proof (cases "snd p")
    case (Internal a)
    have eq: "a = Tau" by (cases a, simp)
    have int_step: "\<exists>i. pre C cs (fst p) (Internal i) \<and> cs' = eff C cs (fst p) (Internal i)"
    using eq Internal step by(auto simp add: trans_def)
    from Internal int_step show ?thesis
    apply -
    apply(drule exE[where Q="\<exists>as'. R cs' as' \<and> reachable (ioa A) as' \<and> (\<exists>ex. move (ioa A) ex as p as')"], simp_all)
    by (metis eq prod.collapse reach_A reach_C rel sim standard_simulation_internal_move)
  next
    case (External a)
    show ?thesis
    proof (rule exI[where x="eff A as (fst p) (External a)"])
    have atrans: "as \<midarrow>p\<midarrow>(ioa A)\<rightarrow> eff A as (fst p) (External a)"
    using step External
    by (auto simp add: ioa_def trans_of_def trans_def eff_def)
       (metis reach_A reach_C reach_def rel sim standard_sim_ext_step_def standard_simulation_def)
    have reach_A_post: "reachable (ioa A) (eff A as (fst p) (External a))"
    using step External reach_A atrans
    by (meson reachable.reachable_n)
    have sim_post: "(cs', eff A as (fst p) (External a)) \<in> {(x, y). R x y}"
    using External sim standard_simulation_def standard_sim_ext_step_def step rel reach_A reach_C
    by (auto simp add: trans_def)
       (metis reach_C reach_def standard_sim_ext_step_def standard_simulation_def)
    from atrans reach_A_post sim_post show "\<exists>ex. (cs', eff A as (fst p) (External a))
         \<in> {(x, y). R x y \<and> reachable (ioa A) y} \<and>
         move (ioa A) ex as p (eff A as (fst p) (External a))"
     by (simp add: Product_Type.Collect_case_prodD case_prodI fst_conv mem_Collect_eq snd_conv transition_is_ex)
 qed
  qed

lemma standard_simulation_trace_inclusion:
  assumes sim: "standard_simulation C A sc R"
    shows      "traces (ioa C) \<subseteq> traces (ioa A)"
proof (rule trace_inclusion_for_simulations[where R="{(cs, as) . R cs as \<and> reachable (ioa A) as}"])
  show "Automata.ext (ioa C) = Automata.ext (ioa A)"
    by (auto simp add: externals_def asig_outputs_def asig_inputs_def asig_of_def fst_def snd_def ioa_def sig_def)
  next
  show "is_simulation {(cs, as) . R cs as \<and> reachable (ioa A) as} (ioa C) (ioa A)"
  proof -
    {from sim have "\<forall>s\<in>(fst \<circ> snd) (ioa C). {(x, y). R x y \<and> reachable (ioa A) y} `` {s} \<inter> (fst \<circ> snd) (ioa A) \<noteq> {}"
      by (insert reachable_0[where C="ioa A"], auto simp add: standard_simulation_def ioa_def starts_of_def)
      }
    moreover
    {from sim have "\<forall> s s' t a.
        reachable (ioa C) s \<and> s \<midarrow>a\<midarrow>ioa C\<rightarrow> t \<and> (s, s') \<in> {(x, y). R x y \<and> reachable (ioa A) y} \<longrightarrow> (\<exists>t' ex. (t, t') \<in> {(x, y). R x y \<and> reachable (ioa A) y} \<and> move (ioa A) ex s' a t')"
        by (insert standard_simulation_move[where C=C and A=A and R=R and sc=sc], unfold ioa_def trans_of_def, clarify)
        simp}
    ultimately show ?thesis by (simp add: is_simulation_def starts_of_def)
    qed
qed
    
  
end


==> anc/Utilities.thy <==
theory Utilities
imports Main
begin

definition rev_app :: "'s \<Rightarrow> ('s \<Rightarrow> 't) \<Rightarrow> 't" (infixl ";;" 150)
  where
  "rev_app s f \<equiv> f s"

definition when_fn :: "('s \<Rightarrow> 's) \<Rightarrow> bool \<Rightarrow> ('s \<Rightarrow> 's)" (infix "when" 160)
  where
  "when_fn f b \<equiv> if b then f else id"


definition apply_partial :: "('a \<Rightarrow> 'b) \<Rightarrow> ('a \<Rightarrow> 'b option) \<Rightarrow> 'a \<Rightarrow> 'b"
  where
  "apply_partial f pf a \<equiv> case pf a of Some b \<Rightarrow> b | None \<Rightarrow> f a"  

lemma [simp]: "pf a = Some b \<Longrightarrow> apply_partial f pf a = b"
  by(simp add: apply_partial_def)

lemma [simp]: "pf a = None \<Longrightarrow> apply_partial f pf a = f a"
  by(simp add: apply_partial_def)

lemma [simp]:
  "apply_partial f Map.empty = f"
  apply rule
  by(simp add: apply_partial_def)

lemma apply_partial_simp:
  "apply_partial f (pf (l \<mapsto> v)) = (apply_partial f pf)(l := v)"
by (insert ext[where f="apply_partial f (pf (l \<mapsto> v))" and g="(apply_partial f pf)(l := v)"])
   (auto simp add: apply_partial_def)

definition opt_some :: "('a \<Rightarrow> bool) \<Rightarrow> 'a option"
  where
  "opt_some P \<equiv> if (\<exists> a. P a) then (Some (THE a. P a)) else None"


(* TODO: shouldn't this already exist? *)
abbreviation spr :: "'s set \<Rightarrow> ('s \<Rightarrow> bool)"
  where
  "spr ss \<equiv> \<lambda> s. s : ss"
  
lemma opt_some_defined:
  "(\<forall> a a'. P a \<and> P a' \<longrightarrow> a = a') \<Longrightarrow> case (opt_some P) of Some a \<Rightarrow> P a | None \<Rightarrow> True"
by (metis opt_some_def option.case_eq_if option.sel theI)

lemma opt_some_eq:
  "(\<forall> a a'. P a \<and> P a' \<longrightarrow> a = a') \<and> P a \<Longrightarrow> opt_some P = Some a"
by (metis opt_some_def the_equality)


lemmas utility_simps = rev_app_def when_fn_def

end

